Snapping of elastic strips with controlled ends

Snapping mechanisms are investigated for an elastic strip with ends imposed to move and rotate in time. Attacking the problem analytically via Euler's elastica and the second variation of the total potential energy, the number of stable equilibrium configurations is disclosed by varying the kinematics of the strip ends. This result leads to the definition of a `universal snap surface', collecting the sets of critical boundary conditions for which the system snaps. The elastic energy release at snapping is also investigated, providing useful insights for the optimization of impulsive motion. The theoretical predictions are finally validated through comparisons with experimental results and finite element simulations, both fully confirming the reliability of the introduced universal surface. The presented analysis may find applications in a wide range of technological fields, as for instance energy harvesting and jumping robots.

==> dataset_snap_surface_1_Cazzolli_DalCorso_IJSS2019.m <==
(* Dataset of critical conditions for snap-back surface type 1 *)
(* Reference: Cazzolli, A., Dal Corso, F. (2019) "Snapping of elastic strips with controlled ends" published in International Journal of Solids and Structures. *)
(* DOI https://doi.org/10.1016/j.ijsolstr.2018.12.005 *)
(* The list is a collection of critical configurations {d, Subscript[\[Theta], A], Subscript[\[Theta], S]} *)
{{1, 0, 0}, {0.998, 0, 0.08980256121069152}, {0.99, 0, 0.2014016351970717}, 
 {0.98, 0, 0.28512498016946075}, {0.95, 0, 0.4493469282754457}, 
 {9/10, 0, 0.6385174366202198}, {0.85, 0, 0.7857715097668969}, 
 {4/5, 0, 0.9116647229251542}, {0.75, 0, 1.024086584598948}, 
 {7/10, 0, 1.1270153880858689}, {0.6, 0, 1.312605478078759}, 
 {1/2, 0, 1.477457077876233}, {2/5, 0, 1.6214198571490053}, 
 {3/10, 0, 1.7273164401854064}, {0.25, 0, 1.7428098817957816}, 
 {0.22959183673469385, 0, 1.7295831867822953}, {1/5, 0, 1.6824924318261931}, 
 {0.15, 0, 1.423583802065023}, {0.1, 0, 0.9407732020806435}, 
 {0.01, 0, 0.08524650964556371}, {0, 0, 0}, 
 {0.9999998890909091, 0.0003141592653589793, 0.0002771578666202443}, 
 {0.997757465097439, 0.0003141592653589793, 0.09390109119319362}, 
 {0.9955150411039689, 0.0003141592653589793, 0.1330850398463039}, 
 {0.993272617110499, 0.0003141592653589793, 0.1631808366841438}, 
 {0.9910301931170289, 0.0003141592653589793, 0.1885731454785669}, 
 {0.9887877691235588, 0.0003141592653589793, 0.21096116589360975}, 
 {0.9865453451300887, 0.0003141592653589793, 0.231215944144883}, 
 {0.9843029211366188, 0.0003141592653589793, 0.2498552742998444}, 
 {0.9820604971431487, 0.0003141592653589793, 0.2672162863298597}, 
 {0.9798180731496786, 0.0003141592653589793, 0.283533305156913}, 
 {0.9697271651790633, 0.0003141592653589793, 0.34776911248164566}, 
 {0.9596362572084481, 0.0003141592653589793, 0.40208373900498945}, 
 {0.9495453492378328, 0.0003141592653589793, 0.4500764382611858}, 
 {0.9394544412672177, 0.0003141592653589793, 0.49359165906172514}, 
 {0.9293635332966024, 0.0003141592653589793, 0.5337242437756881}, 
 {0.9192726253259871, 0.0003141592653589793, 0.571186678954218}, 
 {0.9091817173553719, 0.0003141592653589793, 0.606473517604729}, 
 {0.8990908093847567, 0.0003141592653589793, 0.6399445624444211}, 
 {0.8889999014141414, 0.0003141592653589793, 0.6718710489076253}, 
 {0.8789089934435261, 0.0003141592653589793, 0.7024634626307982}, 
 {0.868818085472911, 0.0003141592653589793, 0.7318890674591958}, 
 {0.8587271775022957, 0.0003141592653589793, 0.7602831221746932}, 
 {0.8486362695316805, 0.0003141592653589793, 0.7877573154751061}, 
 {0.8284544535904499, 0.0003141592653589793, 0.8403028396866374}, 
 {0.8183635456198347, 0.0003141592653589793, 0.8655197786805}, 
 {0.8082726376492195, 0.0003141592653589793, 0.8901127385835396}, 
 {0.7981817296786042, 0.0003141592653589793, 0.9141318207800202}, 
 {0.7880908217079889, 0.0003141592653589793, 0.9376206359077068}, 
 {0.7779999137373738, 0.0003141592653589793, 0.9606177695103015}, 
 {0.7679090057667585, 0.0003141592653589793, 0.9831569914163616}, 
 {0.747727189825528, 0.0003141592653589793, 1.0269796402929987}, 
 {0.7275453738842975, 0.0003141592653589793, 1.069293145741786}, 
 {0.7174544659136823, 0.0003141592653589793, 1.0899369201138662}, 
 {0.6972726499724518, 0.0003141592653589793, 1.1302864512995103}, 
 {0.6871817420018365, 0.0003141592653589793, 1.1500223885887293}, 
 {0.6770908340312213, 0.0003141592653589793, 1.1694836506470854}, 
 {0.6669999260606061, 0.0003141592653589793, 1.188682082339157}, 
 {0.6569090180899908, 0.0003141592653589793, 1.2076280628770875}, 
 {0.6468181101193755, 0.0003141592653589793, 1.2263311339573422}, 
 {0.6367272021487603, 0.0003141592653589793, 1.2448001493170806}, 
 {0.6064544782369146, 0.0003141592653589793, 1.2988743490185062}, 
 {0.5963635702662994, 0.0003141592653589793, 1.316474711064569}, 
 {0.5761817543250689, 0.0003141592653589793, 1.3510666210818847}, 
 {0.5559999383838384, 0.0003141592653589793, 1.384866749760186}, 
 {0.5459090304132231, 0.0003141592653589793, 1.4014747155512601}, 
 {0.535818122442608, 0.0003141592653589793, 1.4178885870841322}, 
 {0.5257272144719927, 0.0003141592653589793, 1.4341080652460603}, 
 {0.5156363065013774, 0.0003141592653589793, 1.4501318339409806}, 
 {0.5055453985307621, 0.0003141592653589793, 1.4659574404444096}, 
 {0.4954544905601469, 0.0003141592653589793, 1.4815812654921703}, 
 {0.4853635825895317, 0.0003141592653589793, 1.4969990018607804}, 
 {0.4752726746189164, 0.0003141592653589793, 1.5122045177390304}, 
 {0.46518176664830124, 0.0003141592653589793, 1.5271902754858264}, 
 {0.45509085867768595, 0.0003141592653589793, 1.5419475110978305}, 
 {0.44499995070707066, 0.0003141592653589793, 1.5564650377584968}, 
 {0.4349090427364555, 0.0003141592653589793, 1.570729993619925}, 
 {0.4248181347658402, 0.0003141592653589793, 1.5847267649969894}, 
 {0.414727226795225, 0.0003141592653589793, 1.5984369863673384}, 
 {0.4046363188246098, 0.0003141592653589793, 1.6118389122346384}, 
 {0.3945454108539945, 0.0003141592653589793, 1.6249071778383777}, 
 {0.38445450288337923, 0.0003141592653589793, 1.6376113634127087}, 
 {0.37436359491276394, 0.0003141592653589793, 1.649916054008993}, 
 {0.36427268694214876, 0.0003141592653589793, 1.661778805529159}, 
 {0.35418177897153347, 0.0003141592653589793, 1.6731495764114905}, 
 {0.3440908710009183, 0.0003141592653589793, 1.683968633841436}, 
 {0.3339999630303031, 0.0003141592653589793, 1.6941644898736874}, 
 {0.3239090550596878, 0.0003141592653589793, 1.7036512094175047}, 
 {0.3138181470890725, 0.0003141592653589793, 1.712324761061264}, 
 {0.3037272391184572, 0.0003141592653589793, 1.7200590089617167}, 
 {0.29363633114784204, 0.0003141592653589793, 1.7266993118313145}, 
 {0.28354542317722686, 0.0003141592653589793, 1.7320551946760323}, 
 {0.27345451520661157, 0.0003141592653589793, 1.7358905079861604}, 
 {0.2633636072359964, 0.0003141592653589793, 1.7379101770418408}, 
 {0.2532726992653811, 0.0003141592653589793, 1.73774309266423}, 
 {0.2431817912947658, 0.0003141592653589793, 1.7349200965176994}, 
 {0.23309088332415062, 0.0003141592653589793, 1.7288455055768073}, 
 {0.22299997535353533, 0.0003141592653589793, 1.7187626543384358}, 
 {0.21290906738292015, 0.0003141592653589793, 1.7037169543981685}, 
 {0.20281815941230485, 0.0003141592653589793, 1.6825234108065243}, 
 {0.19272725144168967, 0.0003141592653589793, 1.65376300280478}, 
 {0.18263634347107438, 0.0003141592653589793, 1.6158501636595366}, 
 {0.1725454355004591, 0.0003141592653589793, 1.5672344723845653}, 
 {0.1624545275298439, 0.0003141592653589793, 1.5067844153886325}, 
 {0.1523636195592286, 0.0003141592653589793, 1.4342819693941857}, 
 {0.14227271158861343, 0.0003141592653589793, 1.3507679270978494}, 
 {0.13218180361799814, 0.0003141592653589793, 1.2584284736187046}, 
 {0.12209089564738296, 0.0003141592653589793, 1.1600186466883282}, 
 {0.11199998767676778, 0.0003141592653589793, 1.0581902602310764}, 
 {0.10190907970615237, 0.0003141592653589793, 0.9550718902519456}, 
 {0.09181817173553719, 0.0003141592653589793, 0.8521654416504323}, 
 {0.0817272637649219, 0.0003141592653589793, 0.7504311261504998}, 
 {0.07163635579430672, 0.0003141592653589793, 0.6504294511191452}, 
 {0.061545447823691424, 0.0003141592653589793, 0.5524515429880346}, 
 {0.05145453985307624, 0.0003141592653589793, 0.4566165981848044}, 
 {0.04136363188246106, 0.0003141592653589793, 0.36293825625048415}, 
 {0.03127272391184566, 0.0003141592653589793, 0.27136859932382573}, 
 {0.021181815941230475, 0.0003141592653589793, 0.18182483299787836}, 
 {0, 0.0003141592653589793, 0}, {0.9999973797979799, 0.0031415926535897933, 
  0.000018702417755055156}, {0.9977549614370417, 0.0031415926535897933, 
  0.08969047640300366}, {0.9955125430761034, 0.0031415926535897933, 
  0.12863760962698453}, {0.9932701247151652, 0.0031415926535897933, 
  0.15857609992531785}, {0.991027706354227, 0.0031415926535897933, 
  0.18384697681792814}, {0.9887852879932887, 0.0031415926535897933, 
  0.20613439302365813}, {0.9865428696323505, 0.0031415926535897933, 
  0.22630240024279138}, {0.9843004512714123, 0.0031415926535897933, 
  0.24486477656065656}, {0.982058032910474, 0.0031415926535897933, 
  0.2621562952550691}, {0.9798156145495358, 0.0031415926535897933, 
  0.2784095463941101}, {0.9697247319253138, 0.0031415926535897933, 
  0.342407406384127}, {0.9596338493010917, 0.0031415926535897933, 
  0.39653157995333177}, {0.9495429666768698, 0.0031415926535897933, 
  0.4443612848050931}, {0.9394520840526478, 0.0031415926535897933, 
  0.4877311997841854}, {0.9293612014284257, 0.0031415926535897933, 
  0.527730712387844}, {0.9192703188042037, 0.0031415926535897933, 
  0.5650691826519206}, {0.9091794361799816, 0.0031415926535897933, 
  0.6002388525443293}, {0.8990885535557597, 0.0031415926535897933, 
  0.6335979017020759}, {0.8889976709315377, 0.0031415926535897933, 
  0.6654165233877275}, {0.8789067883073156, 0.0031415926535897933, 
  0.6959041846801411}, {0.8688159056830936, 0.0031415926535897933, 
  0.725227450445323}, {0.8587250230588717, 0.0031415926535897933, 
  0.7535212047870822}, {0.8486341404346496, 0.0031415926535897933, 
  0.7808964437210953}, {0.8385432578104275, 0.0031415926535897933, 
  0.8074457158782535}, {0.8284523751862055, 0.0031415926535897933, 
  0.8332471746951753}, {0.8183614925619835, 0.0031415926535897933, 
  0.8583676104728438}, {0.8082706099377616, 0.0031415926535897933, 
  0.8828642072703949}, {0.7981797273135395, 0.0031415926535897933, 
  0.9067869515498282}, {0.7880888446893175, 0.0031415926535897933, 
  0.9301792272529364}, {0.7779979620650954, 0.0031415926535897933, 
  0.9530793459991207}, {0.7679070794408734, 0.0031415926535897933, 
  0.9755210854883264}, {0.7578161968166515, 0.0031415926535897933, 
  0.9975344262629551}, {0.7477253141924294, 0.0031415926535897933, 
  1.019146175121789}, {0.7376344315682073, 0.0031415926535897933, 
  1.0403800784679773}, {0.7275435489439854, 0.0031415926535897933, 
  1.0612578707779114}, {0.7174526663197633, 0.0031415926535897933, 
  1.0817987645352853}, {0.7073617836955413, 0.0031415926535897933, 
  1.1020200453080238}, {0.6972709010713193, 0.0031415926535897933, 
  1.121937751836202}, {0.6871800184470973, 0.0031415926535897933, 
  1.1415657692481527}, {0.6770891358228752, 0.0031415926535897933, 
  1.1609171042253155}, {0.6669982531986532, 0.0031415926535897933, 
  1.1800033465992983}, {0.6569073705744313, 0.0031415926535897933, 
  1.1988348110368634}, {0.6468164879502092, 0.0031415926535897933, 
  1.2174210471058646}, {0.6367256053259871, 0.0031415926535897933, 
  1.2357703858833016}, {0.6266347227017651, 0.0031415926535897933, 
  1.2538902516622836}, {0.6165438400775431, 0.0031415926535897933, 
  1.2717873886480007}, {0.6064529574533212, 0.0031415926535897933, 
  1.2894674075657797}, {0.5963620748290992, 0.0031415926535897933, 
  1.3069354090750083}, {0.5862711922048771, 0.0031415926535897933, 
  1.324195417029203}, {0.576180309580655, 0.0031415926535897933, 
  1.341250860204953}, {0.566089426956433, 0.0031415926535897933, 
  1.3581042889319515}, {0.5559985443322111, 0.0031415926535897933, 
  1.374757488440985}, {0.545907661707989, 0.0031415926535897933, 
  1.391211280504954}, {0.535816779083767, 0.0031415926535897933, 
  1.4074659484938248}, {0.525725896459545, 0.0031415926535897933, 
  1.4235205572867098}, {0.515635013835323, 0.0031415926535897933, 
  1.4393733216528233}, {0.5055441312111009, 0.0031415926535897933, 
  1.455021351218512}, {0.4954532485868789, 0.0031415926535897933, 
  1.4704607921522388}, {0.4853623659626569, 0.0031415926535897933, 
  1.4856866288056056}, {0.47527148333843483, 0.0031415926535897933, 
  1.5006919752884387}, {0.46518060071421286, 0.0031415926535897933, 
  1.5154690672636704}, {0.4550897180899909, 0.0031415926535897933, 
  1.530008071793481}, {0.4449988354657688, 0.0031415926535897933, 
  1.5442972006872855}, {0.4349079528415468, 0.0031415926535897933, 
  1.5583225971537469}, {0.42481707021732473, 0.0031415926535897933, 
  1.5720676557128588}, {0.41472618759310276, 0.0031415926535897933, 
  1.5855130788699376}, {0.4046353049688808, 0.0031415926535897933, 
  1.598635913657738}, {0.3945444223446587, 0.0031415926535897933, 
  1.6114091549185021}, {0.3844535397204367, 0.0031415926535897933, 
  1.623801065216039}, {0.37436265709621463, 0.0031415926535897933, 
  1.635774381399822}, {0.36427177447199266, 0.0031415926535897933, 
  1.647284699396181}, {0.3541808918477706, 0.0031415926535897933, 
  1.6582797657833883}, {0.3440900092235486, 0.0031415926535897933, 
  1.6686971824949337}, {0.3339991265993266, 0.0031415926535897933, 
  1.6784625082407527}, {0.32390824397510454, 0.0031415926535897933, 
  1.68748648148156}, {0.31381736135088256, 0.0031415926535897933, 
  1.6956611949343083}, {0.3037264787266605, 0.0031415926535897933, 
  1.7028561850666577}, {0.2936355961024385, 0.0031415926535897933, 
  1.7089115462068025}, {0.2835447134782165, 0.0031415926535897933, 
  1.71363144137125}, {0.27345383085399444, 0.0031415926535897933, 
  1.7167734192171025}, {0.26336294822977246, 0.0031415926535897933, 
  1.7180357757415756}, {0.2532720656055504, 0.0031415926535897933, 
  1.7170405804210338}, {0.24318118298132851, 0.0031415926535897933, 
  1.7133128201814956}, {0.23309030035710654, 0.0031415926535897933, 
  1.7062528841749351}, {0.22299941773288445, 0.0031415926535897933, 
  1.6951057331269834}, {0.21290853510866248, 0.0031415926535897933, 
  1.678928538486813}, {0.2028176524844404, 0.0031415926535897933, 
  1.6565663692840558}, {0.19272676986021842, 0.0031415926535897933, 
  1.6266609199237563}, {0.18263588723599633, 0.0031415926535897933, 
  1.5877308455717278}, {0.17254500461177436, 0.0031415926535897933, 
  1.5383806341564805}, {0.16245412198755238, 0.0031415926535897933, 
  1.4776652468414522}, {0.1523632393633303, 0.0031415926535897933, 
  1.405529454820272}, {0.14227235673910832, 0.0031415926535897933, 
  1.3230753972386446}, {0.13218147411488623, 0.0031415926535897933, 
  1.2324115166654837}, {0.12209059149066426, 0.0031415926535897933, 
  1.1361146095494827}, {0.11199970886644228, 0.0031415926535897933, 
  1.0366362511513676}, {0.1019088262422202, 0.0031415926535897933, 
  0.9359421789251805}, {0.09181794361799822, 0.0031415926535897933, 
  0.8354269131475305}, {0.08172706099377613, 0.0031415926535897933, 
  0.7359914286252689}, {0.07163617836955416, 0.0031415926535897933, 
  0.6381696510483059}, {0.061545295745332074, 0.0031415926535897933, 
  0.5422454037745729}, {0.0514544131211101, 0.0031415926535897933, 
  0.4483410742923792}, {0.04136353049688812, 0.0031415926535897933, 
  0.35647862377408834}, {0.03127264787266604, 0.0031415926535897933, 
  0.266620193992245}, {0.021181765248444062, 0.0031415926535897933, 
  0.17869346893152943}, {0.011090882624221976, 0.0031415926535897933, 
  0.09473684210526316}, {0, 0.0031415926535897933, 0}, 
 {0.9999898191919192, 0.006283185307179587, 0.000013901960865471581}, 
 {0.9977375187633916, 0.006283185307179587, 0.08588728180886737}, 
 {0.9954852183348638, 0.006283185307179587, 0.12474935945693147}, 
 {0.9932329179063362, 0.006283185307179587, 0.15464594983045574}, 
 {0.9909806174778084, 0.006283185307179587, 0.1798909110422116}, 
 {0.9887283170492808, 0.006283185307179587, 0.20216043483534882}, 
 {0.986476016620753, 0.006283185307179587, 0.2223155509552908}, 
 {0.9842237161922254, 0.006283185307179587, 0.24086824571094242}, 
 {0.9819714157636976, 0.006283185307179587, 0.2581523589908017}, 
 {0.97971911533517, 0.006283185307179587, 0.27439985566334535}, 
 {0.9696292275482095, 0.006283185307179587, 0.33812226289323577}, 
 {0.9595393397612489, 0.006283185307179587, 0.39204939004709904}, 
 {0.9494494519742884, 0.006283185307179587, 0.4397218365414397}, 
 {0.9393595641873279, 0.006283185307179587, 0.4829584625336757}, 
 {0.9292696764003674, 0.006283185307179587, 0.5228404955552441}, 
 {0.9191797886134069, 0.006283185307179587, 0.5600725407450136}, 
 {0.9090899008264464, 0.006283185307179587, 0.5951439168239488}, 
 {0.8990000130394858, 0.006283185307179587, 0.6284107949677507}, 
 {0.8889101252525253, 0.006283185307179587, 0.6601418725790416}, 
 {0.8788202374655648, 0.006283185307179587, 0.690545745642281}, 
 {0.8687303496786043, 0.006283185307179587, 0.719788140406267}, 
 {0.8586404618916438, 0.006283185307179587, 0.748003298254499}, 
 {0.8485505741046833, 0.006283185307179587, 0.7753016865186754}, 
 {0.8384606863177227, 0.006283185307179587, 0.8017754814432803}, 
 {0.8283707985307622, 0.006283185307179587, 0.8275025257451143}, 
 {0.8182809107438017, 0.006283185307179587, 0.8525492175858447}, 
 {0.8081910229568412, 0.006283185307179587, 0.8769727051351779}, 
 {0.7981011351698807, 0.006283185307179587, 0.9008225807001746}, 
 {0.7880112473829202, 0.006283185307179587, 0.9241421375488241}, 
 {0.7779213595959596, 0.006283185307179587, 0.946969431610325}, 
 {0.7678314718089991, 0.006283185307179587, 0.9693381090274124}, 
 {0.7577415840220386, 0.006283185307179587, 0.991278005299652}, 
 {0.7476516962350781, 0.006283185307179587, 1.0128157352444602}, 
 {0.7375618084481176, 0.006283185307179587, 1.033975091278183}, 
 {0.7274719206611571, 0.006283185307179587, 1.0547774348104693}, 
 {0.7173820328741967, 0.006283185307179587, 1.075241959086827}, 
 {0.707292145087236, 0.006283185307179587, 1.0953859554745309}, 
 {0.6972022573002755, 0.006283185307179587, 1.1152250361327374}, 
 {0.687112369513315, 0.006283185307179587, 1.1347732751899242}, 
 {0.6770224817263545, 0.006283185307179587, 1.1540433797637226}, 
 {0.666932593939394, 0.006283185307179587, 1.17304680933046}, 
 {0.6568427061524336, 0.006283185307179587, 1.1917938836168656}, 
 {0.6467528183654729, 0.006283185307179587, 1.2102938376937054}, 
 {0.6366629305785125, 0.006283185307179587, 1.2285549470842492}, 
 {0.6265730427915519, 0.006283185307179587, 1.2465845415376786}, 
 {0.6164831550045915, 0.006283185307179587, 1.264389060122723}, 
 {0.6063932672176309, 0.006283185307179587, 1.281974117799138}, 
 {0.5963033794306705, 0.006283185307179587, 1.299344468688613}, 
 {0.5862134916437098, 0.006283185307179587, 1.3165041001930675}, 
 {0.5761236038567494, 0.006283185307179587, 1.3334561698665255}, 
 {0.5660337160697888, 0.006283185307179587, 1.3502030283707978}, 
 {0.5559438282828284, 0.006283185307179587, 1.3667462286577543}, 
 {0.5458539404958678, 0.006283185307179587, 1.3830864548067117}, 
 {0.5357640527089074, 0.006283185307179587, 1.3992235346500563}, 
 {0.5256741649219467, 0.006283185307179587, 1.4151563559850078}, 
 {0.5155842771349863, 0.006283185307179587, 1.430882827548959}, 
 {0.5054943893480257, 0.006283185307179587, 1.44639979867459}, 
 {0.4954045015610652, 0.006283185307179587, 1.4617029628760057}, 
 {0.4853146137741048, 0.006283185307179587, 1.4767867591393031}, 
 {0.47522472598714416, 0.006283185307179587, 1.491644199754958}, 
 {0.46513483820018364, 0.006283185307179587, 1.5062667463571457}, 
 {0.45504495041322324, 0.006283185307179587, 1.5206441090615233}, 
 {0.4449550626262626, 0.006283185307179587, 1.53476397673597}, 
 {0.4348651748393022, 0.006283185307179587, 1.5486117679314406}, 
 {0.4247752870523416, 0.006283185307179587, 1.5621702498176488}, 
 {0.41468539926538117, 0.006283185307179587, 1.57541916859659}, 
 {0.40459551147842066, 0.006283185307179587, 1.5883347054528834}, 
 {0.39450562369146003, 0.006283185307179587, 1.6008888957750267}, 
 {0.3844157359044996, 0.006283185307179587, 1.6130488475144298}, 
 {0.374325848117539, 0.006283185307179587, 1.6247758562438845}, 
 {0.3642359603305786, 0.006283185307179587, 1.6360242263833067}, 
 {0.35414607254361796, 0.006283185307179587, 1.6467398915632643}, 
 {0.34405618475665756, 0.006283185307179587, 1.6568586309685036}, 
 {0.33396629696969704, 0.006283185307179587, 1.666303836897902}, 
 {0.3238764091827364, 0.006283185307179587, 1.6749837371269742}, 
 {0.313786521395776, 0.006283185307179587, 1.682787788570272}, 
 {0.3036966336088154, 0.006283185307179587, 1.6895820884406014}, 
 {0.293606745821855, 0.006283185307179587, 1.6952035343235883}, 
 {0.28351685803489446, 0.006283185307179587, 1.6994521466499166}, 
 {0.27342697024793394, 0.006283185307179587, 1.702081235629054}, 
 {0.2633370824609734, 0.006283185307179587, 1.702784634446847}, 
 {0.2532471946740128, 0.006283185307179587, 1.7011803353077897}, 
 {0.2431573068870524, 0.006283185307179587, 1.696789698474066}, 
 {0.23306741910009188, 0.006283185307179587, 1.6890120804982989}, 
 {0.22297753131313136, 0.006283185307179587, 1.6770957688871089}, 
 {0.21288764352617084, 0.006283185307179587, 1.6601092278141567}, 
 {0.20279775573921033, 0.006283185307179587, 1.6369235932650301}, 
 {0.1927078679522498, 0.006283185307179587, 1.6062288269504876}, 
 {0.18261798016528918, 0.006283185307179587, 1.5666229932483366}, 
 {0.17252809237832878, 0.006283185307179587, 1.5168226859035134}, 
 {0.16243820459136826, 0.006283185307179587, 1.4560120967158503}, 
 {0.15234831680440775, 0.006283185307179587, 1.3842405517064995}, 
 {0.14225842901744723, 0.006283185307179587, 1.3026406015723617}, 
 {0.1321685412304866, 0.006283185307179587, 1.2132563212211145}, 
 {0.1220786534435262, 0.006283185307179587, 1.1185360351159848}, 
 {0.11198876565656568, 0.006283185307179587, 1.0207920254634677}, 
 {0.10189887786960516, 0.006283185307179587, 0.921878257397291}, 
 {0.09180899008264465, 0.006283185307179587, 0.8231160771755253}, 
 {0.08171910229568413, 0.006283185307179587, 0.7253657535627437}, 
 {0.07162921450872362, 0.006283185307179587, 0.6291429480724988}, 
 {0.06153932672176299, 0.006283185307179587, 0.5347266181493698}, 
 {0.05144943893480258, 0.006283185307179587, 0.44224143380535225}, 
 {0.041359551147842066, 0.006283185307179587, 0.35171523569126745}, 
 {0.03126966336088155, 0.006283185307179587, 0.26311726089800763}, 
 {0.021179775573921034, 0.006283185307179587, 0.17638278358532117}, 
 {0.011089887786960517, 0.006283185307179587, 0.09142881437255948}, 
 {0, 0.006283185307179587, 0}, {0.9996872727272728, 0.031415926535897934, 
  0.0015038102534448983}, {0.9974435302520152, 0.031415926535897934, 
  0.060826727151974944}, {0.9951997877767575, 0.031415926535897934, 
  0.09734497145045513}, {0.9929560453014998, 0.031415926535897934, 
  0.12605886917607972}, {0.9907123028262422, 0.031415926535897934, 
  0.15051903042991555}, {0.9884685603509846, 0.031415926535897934, 
  0.17220013812479706}, {0.986224817875727, 0.031415926535897934, 
  0.19188220717904025}, {0.9839810754004693, 0.031415926535897934, 
  0.21003738033651617}, {0.9817373329252117, 0.031415926535897934, 
  0.22697683680597497}, {0.9794935904499541, 0.031415926535897934, 
  0.2429188408515553}, {0.9693967493112948, 0.031415926535897934, 
  0.305824802226068}, {0.9592999081726354, 0.031415926535897934, 
  0.3591340044343439}, {0.9492030670339762, 0.031415926535897934, 
  0.4062919956414485}, {0.9391062258953168, 0.031415926535897934, 
  0.4490773243354067}, {0.9290093847566575, 0.031415926535897934, 
  0.48855002220464033}, {0.9189125436179981, 0.031415926535897934, 
  0.525402276967939}, {0.9088157024793388, 0.031415926535897934, 
  0.5601153257135123}, {0.8987188613406796, 0.031415926535897934, 
  0.5930399684649588}, {0.8886220202020202, 0.031415926535897934, 
  0.624440767966689}, {0.8785251790633609, 0.031415926535897934, 
  0.6545235235073836}, {0.8684283379247015, 0.031415926535897934, 
  0.6834517424947062}, {0.8583314967860423, 0.031415926535897934, 
  0.7113578334944889}, {0.848234655647383, 0.031415926535897934, 
  0.7383504198642926}, {0.8381378145087236, 0.031415926535897934, 
  0.7645209538220169}, {0.8280409733700643, 0.031415926535897934, 
  0.7899456879471206}, {0.8179441322314049, 0.031415926535897934, 
  0.8146905721352656}, {0.8078472910927457, 0.031415926535897934, 
  0.8388117623728256}, {0.7977504499540864, 0.031415926535897934, 
  0.8623579738189876}, {0.787653608815427, 0.031415926535897934, 
  0.8853717527420233}, {0.7775567676767677, 0.031415926535897934, 
  0.9078908756491878}, {0.7674599265381084, 0.031415926535897934, 
  0.9299480313026508}, {0.7573630853994491, 0.031415926535897934, 
  0.9515728558175315}, {0.7472662442607897, 0.031415926535897934, 
  0.9727911059033216}, {0.7371694031221303, 0.031415926535897934, 
  0.9936261851874117}, {0.727072561983471, 0.031415926535897934, 
  1.0140987626342084}, {0.7169757208448118, 0.031415926535897934, 
  1.0342277264973392}, {0.7068788797061525, 0.031415926535897934, 
  1.0540296119483301}, {0.6967820385674931, 0.031415926535897934, 
  1.0735196822224347}, {0.6866851974288337, 0.031415926535897934, 
  1.0927111018600608}, {0.6765883562901744, 0.031415926535897934, 
  1.1116162722398526}, {0.6664915151515152, 0.031415926535897934, 
  1.1302461320137418}, {0.6563946740128559, 0.031415926535897934, 
  1.1486101571069494}, {0.6462978328741965, 0.031415926535897934, 
  1.1667167422988654}, {0.6362009917355371, 0.031415926535897934, 
  1.1845739643848117}, {0.6261041505968779, 0.031415926535897934, 
  1.2021880558525173}, {0.6160073094582186, 0.031415926535897934, 
  1.2195649312056431}, {0.6059104683195593, 0.031415926535897934, 
  1.2367092966083932}, {0.5958136271808999, 0.031415926535897934, 
  1.2536248406759531}, {0.5857167860422405, 0.031415926535897934, 
  1.2703148704426288}, {0.5756199449035813, 0.031415926535897934, 
  1.2867812302160133}, {0.565523103764922, 0.031415926535897934, 
  1.3030255735132588}, {0.5554262626262627, 0.031415926535897934, 
  1.3190479639311796}, {0.5453294214876033, 0.031415926535897934, 
  1.3348482742761476}, {0.5352325803489439, 0.031415926535897934, 
  1.3504242150628754}, {0.5251357392102847, 0.031415926535897934, 
  1.3657739419837693}, {0.5150388980716254, 0.031415926535897934, 
  1.380893512036389}, {0.504942056932966, 0.031415926535897934, 
  1.395777773878836}, {0.4948452157943066, 0.031415926535897934, 
  1.4104206858138215}, {0.48474837465564735, 0.031415926535897934, 
  1.4248146162237192}, {0.47465153351698797, 0.031415926535897934, 
  1.4389504071673758}, {0.4645546923783287, 0.031415926535897934, 
  1.452816738411978}, {0.4544578512396694, 0.031415926535897934, 
  1.4664006362075588}, {0.44436101010101003, 0.031415926535897934, 
  1.4796866465284237}, {0.43426416896235076, 0.031415926535897934, 
  1.492656644282708}, {0.4241673278236914, 0.031415926535897934, 
  1.5052897697155638}, {0.4140704866850321, 0.031415926535897934, 
  1.5175612836665162}, {0.40397364554637283, 0.031415926535897934, 
  1.5294429491503445}, {0.39387680440771344, 0.031415926535897934, 
  1.5409009326622347}, {0.38377996326905417, 0.031415926535897934, 
  1.5518969489204235}, {0.3736831221303948, 0.031415926535897934, 
  1.5623850810255202}, {0.3635862809917355, 0.031415926535897934, 
  1.5723124164286428}, {0.3534894398530761, 0.031415926535897934, 
  1.5816158034939265}, {0.34339259871441685, 0.031415926535897934, 
  1.590221851498522}, {0.3332957575757576, 0.031415926535897934, 
  1.5980430512269714}, {0.3231989164370982, 0.031415926535897934, 
  1.6049747859209673}, {0.3131020752984389, 0.031415926535897934, 
  1.610893423374949}, {0.30300523415977954, 0.031415926535897934, 
  1.6156493838834227}, {0.29290839302112026, 0.031415926535897934, 
  1.6190625612703862}, {0.282811551882461, 0.031415926535897934, 
  1.6209151364493952}, {0.2727147107438016, 0.031415926535897934, 
  1.6209417199174634}, {0.26261786960514233, 0.031415926535897934, 
  1.6188180951190607}, {0.25252102846648294, 0.031415926535897934, 
  1.614146845566249}, {0.24242418732782367, 0.031415926535897934, 
  1.6064420280066152}, {0.2323273461891644, 0.031415926535897934, 
  1.5951106021537098}, {0.222230505050505, 0.031415926535897934, 
  1.5794360863059635}, {0.21213366391184574, 0.031415926535897934, 
  1.5585690814214666}, {0.20203682277318635, 0.031415926535897934, 
  1.531538146173086}, {0.19193998163452708, 0.031415926535897934, 
  1.4973002928184345}, {0.1818431404958677, 0.031415926535897934, 
  1.4548537443503116}, {0.17174629935720842, 0.031415926535897934, 
  1.403436420151825}, {0.16164945821854915, 0.031415926535897934, 
  1.3427779701685303}, {0.15155261707988976, 0.031415926535897934, 
  1.273313205814739}, {0.1414557759412305, 0.031415926535897934, 
  1.196218032173179}, {0.1313589348025711, 0.031415926535897934, 
  1.1131970346377054}, {0.12126209366391183, 0.031415926535897934, 
  1.0261239025294286}, {0.11116525252525256, 0.031415926535897934, 
  0.9367125063769833}, {0.10106841138659317, 0.031415926535897934, 
  0.8463391448226264}, {0.0909715702479339, 0.031415926535897934, 
  0.7560058492608124}, {0.08087472910927451, 0.031415926535897934, 
  0.6663905617240931}, {0.07077788797061524, 0.031415926535897934, 
  0.5779211615741019}, {0.060681046831955854, 0.031415926535897934, 
  0.4908480930626388}, {0.05058420569329658, 0.031415926535897934, 
  0.4053007121084854}, {0.040487364554637306, 0.031415926535897934, 
  0.3213287514198456}, {0.03039052341597792, 0.031415926535897934, 
  0.23893074827000765}, {0.020293682277318648, 0.031415926535897934, 
  0.15807375950954733}, {0.010196841138659263, 0.031415926535897934, 
  0.07870582654178596}, {0, 0.031415926535897934, 0}, 
 {0.9989809090909091, 0.06283185307179587, 0.0001469086393241087}, 
 {0.9967387521681461, 0.06283185307179587, 0.037859373902838056}, 
 {0.9944965952453831, 0.06283185307179587, 0.0697951498002368}, 
 {0.9922544383226202, 0.06283185307179587, 0.09630796180854223}, 
 {0.9900122813998572, 0.06283185307179587, 0.11940416220195213}, 
 {0.9877701244770941, 0.06283185307179587, 0.14012616635153197}, 
 {0.9855279675543311, 0.06283185307179587, 0.1590804970682056}, 
 {0.9832858106315682, 0.06283185307179587, 0.17665515851150385}, 
 {0.9810436537088052, 0.06283185307179587, 0.19311433184495588}, 
 {0.9788014967860422, 0.06283185307179587, 0.2086482987347339}, 
 {0.9687117906336088, 0.06283185307179587, 0.2702352621960077}, 
 {0.9586220844811754, 0.06283185307179587, 0.32266212221294915}, 
 {0.9485323783287419, 0.06283185307179587, 0.36914694114851876}, 
 {0.9384426721763085, 0.06283185307179587, 0.4113785323868082}, 
 {0.9283529660238751, 0.06283185307179587, 0.45037393617027244}, 
 {0.9182632598714416, 0.06283185307179587, 0.48680034666997163}, 
 {0.9081735537190082, 0.06283185307179587, 0.5211248188846922}, 
 {0.8980838475665749, 0.06283185307179587, 0.553688040944676}, 
 {0.8879941414141415, 0.06283185307179587, 0.5847481523161641}, 
 {0.877904435261708, 0.06283185307179587, 0.6145058009459389}, 
 {0.8678147291092746, 0.06283185307179587, 0.643120996416918}, 
 {0.8577250229568412, 0.06283185307179587, 0.6707233490351372}, 
 {0.8476353168044077, 0.06283185307179587, 0.6974195742537503}, 
 {0.8375456106519743, 0.06283185307179587, 0.7232987712085552}, 
 {0.8274559044995409, 0.06283185307179587, 0.7484364929140617}, 
 {0.8173661983471074, 0.06283185307179587, 0.7728968449583382}, 
 {0.807276492194674, 0.06283185307179587, 0.7967352201659958}, 
 {0.7971867860422406, 0.06283185307179587, 0.8199991889535776}, 
 {0.7870970798898071, 0.06283185307179587, 0.8427309796052875}, 
 {0.7770073737373737, 0.06283185307179587, 0.8649672238857361}, 
 {0.7669176675849403, 0.06283185307179587, 0.8867401017825849}, 
 {0.7568279614325069, 0.06283185307179587, 0.9080782318619361}, 
 {0.7467382552800734, 0.06283185307179587, 0.9290074344300951}, 
 {0.73664854912764, 0.06283185307179587, 0.9495499047749946}, 
 {0.7265588429752066, 0.06283185307179587, 0.9697262482642277}, 
 {0.7164691368227731, 0.06283185307179587, 0.9895543991992187}, 
 {0.7063794306703397, 0.06283185307179587, 1.0090507655578662}, 
 {0.6962897245179063, 0.06283185307179587, 1.0282297202200346}, 
 {0.6862000183654728, 0.06283185307179587, 1.0471044277261308}, 
 {0.6761103122130394, 0.06283185307179587, 1.0656861447121553}, 
 {0.6660206060606061, 0.06283185307179587, 1.0839853010555311}, 
 {0.6559308999081727, 0.06283185307179587, 1.1020112454878528}, 
 {0.6458411937557392, 0.06283185307179587, 1.119771609626747}, 
 {0.6357514876033057, 0.06283185307179587, 1.1372736435089594}, 
 {0.6256617814508723, 0.06283185307179587, 1.1545231980413377}, 
 {0.6155720752984389, 0.06283185307179587, 1.1715251065817127}, 
 {0.6054823691460055, 0.06283185307179587, 1.1882838209070334}, 
 {0.5953926629935721, 0.06283185307179587, 1.2048021392770965}, 
 {0.5853029568411386, 0.06283185307179587, 1.22108235117719}, 
 {0.5752132506887052, 0.06283185307179587, 1.2371258557372125}, 
 {0.5651235445362718, 0.06283185307179587, 1.2529327801507908}, 
 {0.5550338383838385, 0.06283185307179587, 1.2685028064338577}, 
 {0.544944132231405, 0.06283185307179587, 1.2838341538756328}, 
 {0.5348544260789716, 0.06283185307179587, 1.2989244693940145}, 
 {0.5247647199265382, 0.06283185307179587, 1.313769492002495}, 
 {0.5146750137741047, 0.06283185307179587, 1.3283642611496156}, 
 {0.5045853076216713, 0.06283185307179587, 1.342702671541275}, 
 {0.49449560146923777, 0.06283185307179587, 1.356776837172592}, 
 {0.48440589531680445, 0.06283185307179587, 1.370577472908786}, 
 {0.4743161891643709, 0.06283185307179587, 1.384093131323417}, 
 {0.4642264830119376, 0.06283185307179587, 1.3973112202473998}, 
 {0.45413677685950415, 0.06283185307179587, 1.4102159040741578}, 
 {0.4440470707070707, 0.06283185307179587, 1.4227898844704026}, 
 {0.4339573645546373, 0.06283185307179587, 1.4350120472940322}, 
 {0.42386765840220375, 0.06283185307179587, 1.4468586709335889}, 
 {0.41377795224977043, 0.06283185307179587, 1.4583018999847328}, 
 {0.403688246097337, 0.06283185307179587, 1.4693094908629896}, 
 {0.39359853994490357, 0.06283185307179587, 1.4798446210133074}, 
 {0.38350883379247014, 0.06283185307179587, 1.4898641717960925}, 
 {0.3734191276400367, 0.06283185307179587, 1.4993177109381919}, 
 {0.3633294214876033, 0.06283185307179587, 1.5081469201615703}, 
 {0.35323971533516985, 0.06283185307179587, 1.5162837508757185}, 
 {0.3431500091827364, 0.06283185307179587, 1.5236480710955511}, 
 {0.3330603030303031, 0.06283185307179587, 1.5301460755210663}, 
 {0.32297059687786955, 0.06283185307179587, 1.535666596922161}, 
 {0.31288089072543623, 0.06283185307179587, 1.5400786258629011}, 
 {0.3027911845730027, 0.06283185307179587, 1.5432255869883014}, 
 {0.29270147842056937, 0.06283185307179587, 1.5449215868123254}, 
 {0.28261177226813594, 0.06283185307179587, 1.5449428281480544}, 
 {0.2725220661157024, 0.06283185307179587, 1.5430222043785358}, 
 {0.2624323599632691, 0.06283185307179587, 1.5388370888685785}, 
 {0.25234265381083554, 0.06283185307179587, 1.5320016397503127}, 
 {0.24225294765840222, 0.06283185307179587, 1.5220522998496981}, 
 {0.2321632415059688, 0.06283185307179587, 1.5084394655039473}, 
 {0.22207353535353536, 0.06283185307179587, 1.4905206181056612}, 
 {0.21198382920110193, 0.06283185307179587, 1.467563694733948}, 
 {0.2018941230486685, 0.06283185307179587, 1.4387724632830343}, 
 {0.19180441689623506, 0.06283185307179587, 1.4033444591594169}, 
 {0.18171471074380163, 0.06283185307179587, 1.3605776371382048}, 
 {0.1716250045913682, 0.06283185307179587, 1.3100237668774253}, 
 {0.16153529843893488, 0.06283185307179587, 1.2516569644739595}, 
 {0.15144559228650134, 0.06283185307179587, 1.1859879759375094}, 
 {0.1413558861340679, 0.06283185307179587, 1.1140441441943274}, 
 {0.13126617998163448, 0.06283185307179587, 1.037198906030059}, 
 {0.12117647382920105, 0.06283185307179587, 0.9569218566124542}, 
 {0.11108676767676773, 0.06283185307179587, 0.8745610575985491}, 
 {0.10099706152433419, 0.06283185307179587, 0.7912204224781215}, 
 {0.09090735537190087, 0.06283185307179587, 0.7077289993127429}, 
 {0.08081764921946732, 0.06283185307179587, 0.6246714972062855}, 
 {0.070727943067034, 0.06283185307179587, 0.5424362383023481}, 
 {0.06063823691460046, 0.06283185307179587, 0.4612676887522563}, 
 {0.05054853076216714, 0.06283185307179587, 0.3813062703203509}, 
 {0.04045882460973371, 0.06283185307179587, 0.30262263906649756}, 
 {0.03036911845730028, 0.06283185307179587, 0.22523981703720475}, 
 {0.02027941230486685, 0.06283185307179587, 0.1491494730498963}, 
 {0.01018970615243342, 0.06283185307179587, 0.07432419687792768}, 
 {0, 0.06283185307179587, 0}, {0.9937878787878788, 0.15707963267948966, 
  0.00004819545382606094}, {0.993457239057239, 0.15707963267948966, 
  0.0009421810136220343}, {0.9931265993265993, 0.15707963267948966, 
  0.0023256702151523145}, {0.9924653198653198, 0.15707963267948966, 
  0.0058631319725568065}, {0.9918040404040405, 0.15707963267948966, 
  0.009993421660424384}, {0.9914734006734007, 0.15707963267948966, 
  0.012194047112077028}, {0.991142760942761, 0.15707963267948966, 
  0.014456923398894178}, {0.9908121212121213, 0.15707963267948966, 
  0.01676716694955263}, {0.9808049280685645, 0.15707963267948966, 
  0.08713522657313041}, {0.9707977349250076, 0.15707963267948966, 
  0.14710062702991952}, {0.960790541781451, 0.15707963267948966, 
  0.19880900260699452}, {0.9507833486378942, 0.15707963267948966, 
  0.24480596216138073}, {0.9407761554943374, 0.15707963267948966, 
  0.28662292111648335}, {0.9307689623507805, 0.15707963267948966, 
  0.32522678043934444}, {0.9207617692072239, 0.15707963267948966, 
  0.3612669657401326}, {0.910754576063667, 0.15707963267948966, 
  0.3952023929160792}, {0.9007473829201103, 0.15707963267948966, 
  0.42737072282890853}, {0.8907401897765534, 0.15707963267948966, 
  0.45802852743508227}, {0.8807329966329966, 0.15707963267948966, 
  0.48737591759766247}, {0.8707258034894398, 0.15707963267948966, 
  0.5155724261225121}, {0.860718610345883, 0.15707963267948966, 
  0.5427474739550271}, {0.8507114172023263, 0.15707963267948966, 
  0.5690077447566623}, {0.8407042240587695, 0.15707963267948966, 
  0.5944422646147078}, {0.8306970309152127, 0.15707963267948966, 
  0.6191261971903737}, {0.820689837771656, 0.15707963267948966, 
  0.643123617721631}, {0.8106826446280992, 0.15707963267948966, 
  0.6664895856662112}, {0.8006754514845424, 0.15707963267948966, 
  0.6892717880733552}, {0.7906682583409856, 0.15707963267948966, 
  0.7115117526002973}, {0.7806610651974288, 0.15707963267948966, 
  0.7332458675734889}, {0.770653872053872, 0.15707963267948966, 
  0.7545061418854304}, {0.7606466789103153, 0.15707963267948966, 
  0.775320868413874}, {0.7506394857667585, 0.15707963267948966, 
  0.7957151096620241}, {0.7406322926232017, 0.15707963267948966, 
  0.8157111270297853}, {0.7306250994796449, 0.15707963267948966, 
  0.8353287233635476}, {0.7206179063360882, 0.15707963267948966, 
  0.8545855323890732}, {0.7106107131925314, 0.15707963267948966, 
  0.8734972702037437}, {0.7006035200489746, 0.15707963267948966, 
  0.8920778913751946}, {0.6905963269054178, 0.15707963267948966, 
  0.9103398100810516}, {0.680589133761861, 0.15707963267948966, 
  0.9282939781582464}, {0.6705819406183042, 0.15707963267948966, 
  0.9459500520418376}, {0.6605747474747475, 0.15707963267948966, 
  0.9633164502179792}, {0.6505675543311907, 0.15707963267948966, 
  0.9804004421134223}, {0.6405603611876339, 0.15707963267948966, 
  0.9972082239767963}, {0.6305531680440771, 0.15707963267948966, 
  1.0137449297187922}, {0.6205459749005204, 0.15707963267948966, 
  1.0300147024573707}, {0.6105387817569636, 0.15707963267948966, 
  1.0460207118620548}, {0.6005315886134068, 0.15707963267948966, 
  1.0617651378936548}, {0.59052439546985, 0.15707963267948966, 
  1.0772492098289284}, {0.5805172023262932, 0.15707963267948966, 
  1.0924731650678843}, {0.5705100091827364, 0.15707963267948966, 
  1.1074362643100386}, {0.5605028160391796, 0.15707963267948966, 
  1.1221367319334086}, {0.5504956228956229, 0.15707963267948966, 
  1.1365717310620906}, {0.5404884297520661, 0.15707963267948966, 
  1.1507372898530164}, {0.5304812366085094, 0.15707963267948966, 
  1.1646282472950371}, {0.5204740434649526, 0.15707963267948966, 
  1.1782381805796984}, {0.5104668503213958, 0.15707963267948966, 
  1.1915592891112787}, {0.500459657177839, 0.15707963267948966, 
  1.2045822676766516}, {0.4904524640342822, 0.15707963267948966, 
  1.2172961893713048}, {0.4804452708907254, 0.15707963267948966, 
  1.2296883234842693}, {0.4704380777471686, 0.15707963267948966, 
  1.2417439360387472}, {0.4604308846036119, 0.15707963267948966, 
  1.2534460816605997}, {0.4504236914600551, 0.15707963267948966, 
  1.2647753401618993}, {0.4404164983164983, 0.15707963267948966, 
  1.275709470739088}, {0.4304093051729416, 0.15707963267948966, 
  1.2862230835154338}, {0.4204021120293847, 0.15707963267948966, 
  1.2962871734131582}, {0.410394918885828, 0.15707963267948966, 
  1.3058686540255664}, {0.4003877257422712, 0.15707963267948966, 
  1.3149297321384839}, {0.3903805325987144, 0.15707963267948966, 
  1.3234272334708714}, {0.3803733394551577, 0.15707963267948966, 
  1.3313117484684023}, {0.3703661463116008, 0.15707963267948966, 
  1.3385266566869858}, {0.3603589531680441, 0.15707963267948966, 
  1.3450069864055132}, {0.3503517600244872, 0.15707963267948966, 
  1.3506780064860782}, {0.3403445668809305, 0.15707963267948966, 
  1.355453632867069}, {0.3303373737373738, 0.15707963267948966, 
  1.3592344762462036}, {0.3203301805938169, 0.15707963267948966, 
  1.3619055764822703}, {0.3103229874502602, 0.15707963267948966, 
  1.363333768430649}, {0.3003157943067034, 0.15707963267948966, 
  1.363364558886575}, {0.2903086011631466, 0.15707963267948966, 
  1.3618186230379787}, {0.2803014080195899, 0.15707963267948966, 
  1.3584879193438806}, {0.270294214876033, 0.15707963267948966, 
  1.3531314119981623}, {0.2602870217324763, 0.15707963267948966, 
  1.345470985264575}, {0.2502798285889195, 0.15707963267948966, 
  1.3351877751587973}, {0.2402726354453627, 0.15707963267948966, 
  1.3219202225515594}, {0.230265442301806, 0.15707963267948966, 
  1.3052652872691453}, {0.2202582491582491, 0.15707963267948966, 
  1.284785345701864}, {0.2102510560146924, 0.15707963267948966, 
  1.2600242158466488}, {0.2002438628711356, 0.15707963267948966, 
  1.2305361255282128}, {0.1902366697275788, 0.15707963267948966, 
  1.195930738183352}, {0.180229476584022, 0.15707963267948966, 
  1.1559335944695592}, {0.1702222834404653, 0.15707963267948966, 
  1.110453802704043}, {0.1602150902969085, 0.15707963267948966, 
  1.0596411297717587}, {0.1502078971533517, 0.15707963267948966, 
  1.003908347078744}, {0.1402007040097949, 0.15707963267948966, 
  0.9439011620523823}, {0.1301935108662381, 0.15707963267948966, 
  0.8804188495731908}, {0.1201863177226814, 0.15707963267948966, 
  0.8143110382559554}, {0.1101791245791246, 0.15707963267948966, 
  0.7463841672581681}, {0.1001719314355678, 0.15707963267948966, 
  0.6773397405973911}, {0.09016473829201099, 0.15707963267948966, 
  0.6077481502772357}, {0.08015754514845419, 0.15707963267948966, 
  0.5380495326618225}, {0.0701503520048975, 0.15707963267948966, 
  0.4685694379603766}, {0.060143158861340584, 0.15707963267948966, 
  0.39953993606361843}, {0.05013596571778389, 0.15707963267948966, 
  0.33112040693083017}, {0.0401287725742272, 0.15707963267948966, 
  0.2634154919329809}, {0.030121579430670287, 0.15707963267948966, 
  0.19648957850531373}, {0.020114386287113595, 0.15707963267948966, 
  0.13037785605003505}, {0.01010719314355668, 0.15707963267948966, 
  0.06509471599415784}, {0.00009999999999998899, 0.15707963267948966, 
  0.000639924189728247}, {0, 0.15707963267948966, 0}, 
 {0.9745454545454546, 0.3141592653589793, 0.0008793419181299944}, 
 {0.9647025711662076, 0.3141592653589793, 0.028924997995765145}, 
 {0.9548596877869606, 0.3141592653589793, 0.06449906529518518}, 
 {0.9450168044077135, 0.3141592653589793, 0.10033413391745634}, 
 {0.9351739210284665, 0.3141592653589793, 0.13501476325207018}, 
 {0.9253310376492195, 0.3141592653589793, 0.16824067159132955}, 
 {0.9154881542699725, 0.3141592653589793, 0.20002052306583476}, 
 {0.9056452708907254, 0.3141592653589793, 0.23045186770560913}, 
 {0.8958023875114784, 0.3141592653589793, 0.25965286090826944}, 
 {0.8859595041322315, 0.3141592653589793, 0.2877384258569081}, 
 {0.8761166207529845, 0.3141592653589793, 0.3148128014699393}, 
 {0.8662737373737375, 0.3141592653589793, 0.34096846499625766}, 
 {0.8564308539944904, 0.3141592653589793, 0.36628613201523824}, 
 {0.8465879706152434, 0.3141592653589793, 0.3908363725439986}, 
 {0.8367450872359964, 0.3141592653589793, 0.414680733334109}, 
 {0.8269022038567494, 0.3141592653589793, 0.437872770384565}, 
 {0.8170593204775023, 0.3141592653589793, 0.4604599344002609}, 
 {0.8072164370982553, 0.3141592653589793, 0.48248366057572545}, 
 {0.7973735537190083, 0.3141592653589793, 0.5039806704593063}, 
 {0.7875306703397613, 0.3141592653589793, 0.5249831964125112}, 
 {0.7776877869605143, 0.3141592653589793, 0.5455200141229817}, 
 {0.7678449035812672, 0.3141592653589793, 0.5656171608743874}, 
 {0.7580020202020202, 0.3141592653589793, 0.5852969928171888}, 
 {0.7481591368227732, 0.3141592653589793, 0.6045799806433745}, 
 {0.7383162534435261, 0.3141592653589793, 0.6234844851271182}, 
 {0.7284733700642791, 0.3141592653589793, 0.6420263979898319}, 
 {0.7186304866850322, 0.3141592653589793, 0.6602203090887441}, 
 {0.7087876033057852, 0.3141592653589793, 0.6780791023900842}, 
 {0.6989447199265382, 0.3141592653589793, 0.6956143151040299}, 
 {0.6891018365472912, 0.3141592653589793, 0.7128357785497599}, 
 {0.6792589531680442, 0.3141592653589793, 0.7297522915334798}, 
 {0.6694160697887971, 0.3141592653589793, 0.7463717101321583}, 
 {0.65957318640955, 0.3141592653589793, 0.7627005885585816}, 
 {0.6497303030303031, 0.3141592653589793, 0.7787444934044305}, 
 {0.639887419651056, 0.3141592653589793, 0.7945079138565448}, 
 {0.630044536271809, 0.3141592653589793, 0.8099946208318696}, 
 {0.620201652892562, 0.3141592653589793, 0.8252073078425083}, 
 {0.610358769513315, 0.3141592653589793, 0.8401475909957237}, 
 {0.600515886134068, 0.3141592653589793, 0.8548165028044885}, 
 {0.590673002754821, 0.3141592653589793, 0.869213953485066}, 
 {0.5808301193755739, 0.3141592653589793, 0.8833389554163515}, 
 {0.570987235996327, 0.3141592653589793, 0.8971895333561359}, 
 {0.5611443526170798, 0.3141592653589793, 0.9107630835760518}, 
 {0.5513014692378329, 0.3141592653589793, 0.9240554311323386}, 
 {0.5414585858585859, 0.3141592653589793, 0.9370617725950781}, 
 {0.5316157024793389, 0.3141592653589793, 0.9497757333189578}, 
 {0.5217728191000919, 0.3141592653589793, 0.9621904448481137}, 
 {0.5119299357208449, 0.3141592653589793, 0.9742970185926032}, 
 {0.5020870523415978, 0.3141592653589793, 0.9860854885576427}, 
 {0.4922441689623508, 0.3141592653589793, 0.9975445419923961}, 
 {0.48240128558310374, 0.3141592653589793, 1.0086612051468975}, 
 {0.4725584022038568, 0.3141592653589793, 1.0194203943533662}, 
 {0.4627155188246097, 0.3141592653589793, 1.0298052751611533}, 
 {0.4528726354453627, 0.3141592653589793, 1.0397971276611384}, 
 {0.4430297520661157, 0.3141592653589793, 1.0493741344052814}, 
 {0.43318686868686873, 0.3141592653589793, 1.0585125924870689}, 
 {0.42334398530762174, 0.3141592653589793, 1.067185432109859}, 
 {0.41350110192837464, 0.3141592653589793, 1.0753622165868795}, 
 {0.40365821854912765, 0.3141592653589793, 1.0830090076656231}, 
 {0.39381533516988065, 0.3141592653589793, 1.0900875574742173}, 
 {0.38397245179063366, 0.3141592653589793, 1.0965548147108706}, 
 {0.37412956841138667, 0.3141592653589793, 1.1023628348601369}, 
 {0.36428668503213957, 0.3141592653589793, 1.1074572089775208}, 
 {0.3544438016528926, 0.3141592653589793, 1.1117770187976093}, 
 {0.3446009182736455, 0.3141592653589793, 1.1152538491129684}, 
 {0.3347580348943985, 0.3141592653589793, 1.1178103961262207}, 
 {0.3249151515151516, 0.3141592653589793, 1.1193600634232315}, 
 {0.3150722681359045, 0.3141592653589793, 1.1198052111902408}, 
 {0.3052293847566575, 0.3141592653589793, 1.11903612370089}, 
 {0.2953865013774104, 0.3141592653589793, 1.1169296625601703}, 
 {0.2855436179981634, 0.3141592653589793, 1.113347650597161}, 
 {0.27570073461891653, 0.3141592653589793, 1.1081369616487646}, 
 {0.26585785123966943, 0.3141592653589793, 1.1011265128045262}, 
 {0.25601496786042244, 0.3141592653589793, 1.0921294192163158}, 
 {0.24617208448117534, 0.3141592653589793, 1.080941557558539}, 
 {0.23632920110192834, 0.3141592653589793, 1.067344708458926}, 
 {0.22648631772268146, 0.3141592653589793, 1.0511106416585538}, 
 {0.21664343434343436, 0.3141592653589793, 1.032008029359581}, 
 {0.20680055096418737, 0.3141592653589793, 1.0098129958143196}, 
 {0.19695766758494027, 0.3141592653589793, 0.9843238867499369}, 
 {0.18711478420569327, 0.3141592653589793, 0.9553803484125243}, 
 {0.17727190082644628, 0.3141592653589793, 0.9228847409883221}, 
 {0.1674290174471993, 0.3141592653589793, 0.8868235969168115}, 
 {0.1575861340679523, 0.3141592653589793, 0.8472838268552059}, 
 {0.1477432506887052, 0.3141592653589793, 0.8044592289993688}, 
 {0.1379003673094582, 0.3141592653589793, 0.7586442940059741}, 
 {0.1280574839302112, 0.3141592653589793, 0.7102120733013879}, 
 {0.11821460055096422, 0.3141592653589793, 0.6595826649900551}, 
 {0.10837171717171723, 0.3141592653589793, 0.6071899040881491}, 
 {0.09852883379247013, 0.3141592653589793, 0.553449983107564}, 
 {0.08868595041322314, 0.3141592653589793, 0.4987397243916114}, 
 {0.07884306703397603, 0.3141592653589793, 0.44338540203978916}, 
 {0.06900018365472915, 0.3141592653589793, 0.3876583425046797}, 
 {0.05915730027548205, 0.3141592653589793, 0.3317778425633945}, 
 {0.04931441689623506, 0.3141592653589793, 0.275916825692993}, 
 {0.03947153351698807, 0.3141592653589793, 0.2202082616076623}, 
 {0.029628650137740964, 0.3141592653589793, 0.16475279787634528}, 
 {0.019785766758494083, 0.3141592653589793, 0.10962495500057817}, 
 {0.00994288337924698, 0.3141592653589793, 0.05487806452001481}, 
 {0.00009999999999998899, 0.3141592653589793, 0.0005494764691602594}, 
 {0, 0.3141592653589793, 0}, {0.9379797979797979, 0.5026548245743669, 0}, 
 {0.9334848484848485, 0.5026548245743669, 0.004203315421602544}, 
 {0.928989898989899, 0.5026548245743669, 0.010819299418250022}, 
 {0.9244949494949495, 0.5026548245743669, 0.018752769968567035}, 
 {0.92, 0.5026548245743669, 0.027528142618772372}, 
 {0.9107171717171717, 0.5026548245743669, 0.04724927508049767}, 
 {0.9014343434343435, 0.5026548245743669, 0.06812655272087931}, 
 {0.8921515151515151, 0.5026548245743669, 0.08949297215929775}, 
 {0.8828686868686869, 0.5026548245743669, 0.11098692939582763}, 
 {0.8735858585858586, 0.5026548245743669, 0.13240219118706031}, 
 {0.8643030303030304, 0.5026548245743669, 0.15361786373140685}, 
 {0.855020202020202, 0.5026548245743669, 0.1745631525524076}, 
 {0.8457373737373738, 0.5026548245743669, 0.1951972060498227}, 
 {0.8364545454545455, 0.5026548245743669, 0.2154981618837436}, 
 {0.8271717171717172, 0.5026548245743669, 0.23545569492443938}, 
 {0.8178888888888889, 0.5026548245743669, 0.25506729122727967}, 
 {0.8086060606060607, 0.5026548245743669, 0.2743347015751321}, 
 {0.7993232323232323, 0.5026548245743669, 0.2932630436409939}, 
 {0.7900404040404041, 0.5026548245743669, 0.3118590960969925}, 
 {0.7807575757575758, 0.5026548245743669, 0.3301306252363603}, 
 {0.7714747474747475, 0.5026548245743669, 0.3480856218116719}, 
 {0.7621919191919192, 0.5026548245743669, 0.365732345926712}, 
 {0.752909090909091, 0.5026548245743669, 0.3830791025771336}, 
 {0.7436262626262626, 0.5026548245743669, 0.4001339274073798}, 
 {0.7343434343434344, 0.5026548245743669, 0.41690382354891986}, 
 {0.7250606060606061, 0.5026548245743669, 0.43339619816003944}, 
 {0.7157777777777778, 0.5026548245743669, 0.44961742588605036}, 
 {0.7064949494949495, 0.5026548245743669, 0.46557343245358107}, 
 {0.6972121212121212, 0.5026548245743669, 0.48126987423804934}, 
 {0.687929292929293, 0.5026548245743669, 0.49671133021003144}, 
 {0.6786464646464647, 0.5026548245743669, 0.5119023793401036}, 
 {0.6693636363636364, 0.5026548245743669, 0.5268466578696063}, 
 {0.660080808080808, 0.5026548245743669, 0.5415474877968002}, 
 {0.6507979797979798, 0.5026548245743669, 0.5560074279581841}, 
 {0.6415151515151516, 0.5026548245743669, 0.5702286780553096}, 
 {0.6322323232323233, 0.5026548245743669, 0.5842127644117019}, 
 {0.6229494949494949, 0.5026548245743669, 0.5979608542159394}, 
 {0.6136666666666667, 0.5026548245743669, 0.6114731270354954}, 
 {0.6043838383838385, 0.5026548245743669, 0.6247494033028966}, 
 {0.5951010101010101, 0.5026548245743669, 0.6377892789913275}, 
 {0.5858181818181818, 0.5026548245743669, 0.6505913175609992}, 
 {0.5765353535353536, 0.5026548245743669, 0.6631532744184923}, 
 {0.5672525252525253, 0.5026548245743669, 0.6754729947541234}, 
 {0.557969696969697, 0.5026548245743669, 0.6875470667858943}, 
 {0.5486868686868687, 0.5026548245743669, 0.6993713604619134}, 
 {0.5394040404040404, 0.5026548245743669, 0.7109413865953405}, 
 {0.5301212121212122, 0.5026548245743669, 0.7222516683782314}, 
 {0.5208383838383839, 0.5026548245743669, 0.7332958311652743}, 
 {0.5115555555555555, 0.5026548245743669, 0.7440667820412624}, 
 {0.5022727272727273, 0.5026548245743669, 0.7545566649292266}, 
 {0.49298989898989903, 0.5026548245743669, 0.7647558729693303}, 
 {0.48370707070707075, 0.5026548245743669, 0.7746547095180001}, 
 {0.4744242424242424, 0.5026548245743669, 0.7842416822569267}, 
 {0.46514141414141413, 0.5026548245743669, 0.7935042214629593}, 
 {0.45585858585858585, 0.5026548245743669, 0.8024283657650271}, 
 {0.4465757575757576, 0.5026548245743669, 0.8109985825766652}, 
 {0.4372929292929293, 0.5026548245743669, 0.8191980823390939}, 
 {0.428010101010101, 0.5026548245743669, 0.8270079206838499}, 
 {0.41872727272727284, 0.5026548245743669, 0.8344073575677347}, 
 {0.4094444444444444, 0.5026548245743669, 0.8413735879216033}, 
 {0.40016161616161616, 0.5026548245743669, 0.8478816069747599}, 
 {0.3908787878787878, 0.5026548245743669, 0.8539035817687988}, 
 {0.3815959595959596, 0.5026548245743669, 0.8594091654006848}, 
 {0.3723131313131314, 0.5026548245743669, 0.8643647787528581}, 
 {0.36303030303030304, 0.5026548245743669, 0.8687336104932346}, 
 {0.3537474747474748, 0.5026548245743669, 0.8724751232646533}, 
 {0.3444646464646465, 0.5026548245743669, 0.8755448292255341}, 
 {0.33518181818181825, 0.5026548245743669, 0.8778939758067994}, 
 {0.3258989898989899, 0.5026548245743669, 0.8794686927663748}, 
 {0.3166161616161616, 0.5026548245743669, 0.8802102166485308}, 
 {0.30733333333333335, 0.5026548245743669, 0.8800540827302514}, 
 {0.298050505050505, 0.5026548245743669, 0.8789301699131031}, 
 {0.2887676767676768, 0.5026548245743669, 0.8767618028858661}, 
 {0.27948484848484845, 0.5026548245743669, 0.8734658868001408}, 
 {0.2702020202020202, 0.5026548245743669, 0.8689525032435308}, 
 {0.260919191919192, 0.5026548245743669, 0.8631258080770121}, 
 {0.25163636363636366, 0.5026548245743669, 0.8558827744626172}, 
 {0.24235353535353543, 0.5026548245743669, 0.8471155721324599}, 
 {0.2330707070707071, 0.5026548245743669, 0.8367121509830253}, 
 {0.22378787878787876, 0.5026548245743669, 0.8245576327230894}, 
 {0.21450505050505053, 0.5026548245743669, 0.8105382613581382}, 
 {0.2052222222222222, 0.5026548245743669, 0.7945436477837876}, 
 {0.19593939393939397, 0.5026548245743669, 0.7764724261612002}, 
 {0.18665656565656563, 0.5026548245743669, 0.7562375511575574}, 
 {0.1773737373737374, 0.5026548245743669, 0.7337723134564236}, 
 {0.16809090909090907, 0.5026548245743669, 0.709037702024163}, 
 {0.15880808080808084, 0.5026548245743669, 0.682027925809753}, 
 {0.14952525252525262, 0.5026548245743669, 0.652776339471411}, 
 {0.14024242424242428, 0.5026548245743669, 0.621357059483858}, 
 {0.13095959595959594, 0.5026548245743669, 0.5878850539220548}, 
 {0.1216767676767676, 0.5026548245743669, 0.5525120124093095}, 
 {0.11239393939393938, 0.5026548245743669, 0.5154194327695449}, 
 {0.10311111111111115, 0.5026548245743669, 0.4768087448162518}, 
 {0.09382828282828282, 0.5026548245743669, 0.4368907158715462}, 
 {0.08454545454545459, 0.5026548245743669, 0.3958760683656767}, 
 {0.07526262626262625, 0.5026548245743669, 0.35396605254465996}, 
 {0.06597979797979803, 0.5026548245743669, 0.311347508364758}, 
 {0.05669696969696969, 0.5026548245743669, 0.2681878824950855}, 
 {0.047414141414141464, 0.5026548245743669, 0.2246343753721115}, 
 {0.03813131313131313, 0.5026548245743669, 0.1808130433622902}, 
 {0.02884848484848479, 0.5026548245743669, 0.13683090867987646}, 
 {0.019565656565656564, 0.5026548245743669, 0.0927768572242931}, 
 {0.010282828282828227, 0.5026548245743669, 0.0487245116597089}, 
 {0.0010000000000000009, 0.5026548245743669, 0.004733129252405627}, 
 {0, 0.5026548245743669, 0}, {0.9032323232323233, 0.6283185307179586, 
  5.836354552424261*^-6}, {0.8941097745128048, 0.6283185307179586, 
  0.007018071090801659}, {0.8849872257932865, 0.6283185307179586, 
  0.018680446249092264}, {0.875864677073768, 0.6283185307179586, 
  0.032533276599301164}, {0.8667421283542496, 0.6283185307179586, 
  0.04766537321113684}, {0.8576195796347312, 0.6283185307179586, 
  0.06357768224160087}, {0.8484970309152128, 0.6283185307179586, 
  0.07996273707482715}, {0.8393744821956943, 0.6283185307179586, 
  0.09661913903400765}, {0.830251933476176, 0.6283185307179586, 
  0.11340992999447408}, {0.8211293847566575, 0.6283185307179586, 
  0.13023954832257767}, {0.8120068360371391, 0.6283185307179586, 
  0.147040180001214}, {0.8028842873176207, 0.6283185307179586, 
  0.16376311141580754}, {0.7937617385981023, 0.6283185307179586, 
  0.18037307511483386}, {0.7846391898785838, 0.6283185307179586, 
  0.19684442972931393}, {0.7755166411590655, 0.6283185307179586, 
  0.21315852797637086}, {0.766394092439547, 0.6283185307179586, 
  0.22930181962719604}, {0.7572715437200286, 0.6283185307179586, 
  0.24526454851704727}, {0.7481489950005102, 0.6283185307179586, 
  0.2610397465762623}, {0.7390264462809918, 0.6283185307179586, 
  0.27662249452977417}, {0.7299038975614733, 0.6283185307179586, 
  0.2920094134925276}, {0.720781348841955, 0.6283185307179586, 
  0.30719822811010067}, {0.7116588001224365, 0.6283185307179586, 
  0.322187487966002}, {0.7025362514029181, 0.6283185307179586, 
  0.3369762705606541}, {0.6934137026833997, 0.6283185307179586, 
  0.35156405122919765}, {0.6842911539638813, 0.6283185307179586, 
  0.3659505340346354}, {0.6751686052443628, 0.6283185307179586, 
  0.38013550650937983}, {0.6660460565248444, 0.6283185307179586, 
  0.3941188233949777}, {0.656923507805326, 0.6283185307179586, 
  0.40790023645123763}, {0.6478009590858076, 0.6283185307179586, 
  0.42147939879230184}, {0.6386784103662893, 0.6283185307179586, 
  0.4348557857533113}, {0.6295558616467707, 0.6283185307179586, 
  0.4480286807981661}, {0.6204333129272523, 0.6283185307179586, 
  0.46099706603367835}, {0.6113107642077339, 0.6283185307179586, 
  0.4737596753264683}, {0.6021882154882156, 0.6283185307179586, 
  0.4863148956572983}, {0.5930656667686971, 0.6283185307179586, 
  0.4986607671210739}, {0.5839431180491788, 0.6283185307179586, 
  0.5107949504062933}, {0.5748205693296602, 0.6283185307179586, 
  0.5227146866863711}, {0.5656980206101418, 0.6283185307179586, 
  0.534416779191327}, {0.5565754718906235, 0.6283185307179586, 
  0.545897542258925}, {0.5474529231711049, 0.6283185307179586, 
  0.5571527904944904}, {0.5383303744515866, 0.6283185307179586, 
  0.5681778073343801}, {0.5292078257320681, 0.6283185307179586, 
  0.5789672702487176}, {0.5200852770125497, 0.6283185307179586, 
  0.589515250741395}, {0.5109627282930314, 0.6283185307179586, 
  0.5998151384687902}, {0.501840179573513, 0.6283185307179586, 
  0.6098596152233285}, {0.4927176308539945, 0.6283185307179586, 
  0.619640602900603}, {0.4835950821344761, 0.6283185307179586, 
  0.6291491724418385}, {0.47447253341495765, 0.6283185307179586, 
  0.6383755199854872}, {0.46534998469543926, 0.6283185307179586, 
  0.6473088660535276}, {0.4562274359759208, 0.6283185307179586, 
  0.655937418694841}, {0.4471048872564024, 0.6283185307179586, 
  0.6642482238906869}, {0.437982338536884, 0.6283185307179586, 
  0.6722271482104087}, {0.42885978981736556, 0.6283185307179586, 
  0.6798587162086889}, {0.41973724109784716, 0.6283185307179586, 
  0.6871260237040842}, {0.4106146923783288, 0.6283185307179586, 
  0.6940106217890673}, {0.40149214365881036, 0.6283185307179586, 
  0.7004923694035372}, {0.3923695949392919, 0.6283185307179586, 
  0.7065493010845864}, {0.38324704621977346, 0.6283185307179586, 
  0.7121574535235713}, {0.3741244975002551, 0.6283185307179586, 
  0.7172907007953311}, {0.36500194878073666, 0.6283185307179586, 
  0.7219205874193678}, {0.3558794000612182, 0.6283185307179586, 
  0.7260161018000214}, {0.34675685134169987, 0.6283185307179586, 
  0.7295434876072837}, {0.3376343026221814, 0.6283185307179586, 
  0.732466005292773}, {0.32851175390266296, 0.6283185307179586, 
  0.7347437402184924}, {0.3193892051831445, 0.6283185307179586, 
  0.7363333424924379}, {0.31026665646362617, 0.6283185307179586, 
  0.7371878090809184}, {0.3011441077441078, 0.6283185307179586, 
  0.7372562778450786}, {0.29202155902458926, 0.6283185307179586, 
  0.7364838259134935}, {0.2828990103050709, 0.6283185307179586, 
  0.7348113287597892}, {0.27377646158555247, 0.6283185307179586, 
  0.732175382153325}, {0.2646539128660341, 0.6283185307179586, 
  0.7285083097473215}, {0.25553136414651567, 0.6283185307179586, 
  0.7237383018332035}, {0.24640881542699722, 0.6283185307179586, 
  0.7177897264538536}, {0.23728626670747888, 0.6283185307179586, 
  0.7105836638246362}, {0.22816371798796042, 0.6283185307179586, 
  0.7020387605398216}, {0.21904116926844197, 0.6283185307179586, 
  0.6920724079004833}, {0.20991862054892363, 0.6283185307179586, 
  0.6806023462615892}, {0.20079607182940518, 0.6283185307179586, 
  0.6675487539352742}, {0.19167352310988672, 0.6283185307179586, 
  0.6528368791872842}, {0.18255097439036827, 0.6283185307179586, 
  0.6364001112608331}, {0.17342842567084993, 0.6283185307179586, 
  0.6181835196963681}, {0.16430587695133148, 0.6283185307179586, 
  0.5981475909426651}, {0.15518332823181302, 0.6283185307179586, 
  0.5762720170008044}, {0.14606077951229468, 0.6283185307179586, 
  0.552559007100091}, {0.13693823079277623, 0.6283185307179586, 
  0.5270358362250886}, {0.12781568207325789, 0.6283185307179586, 
  0.4997560353677193}, {0.11869313335373932, 0.6283185307179586, 
  0.4707990294651485}, {0.10957058463422098, 0.6283185307179586, 
  0.44026796719513966}, {0.10044803591470264, 0.6283185307179586, 
  0.4082859345001159}, {0.09132548719518419, 0.6283185307179586, 
  0.37499079791208456}, {0.08220293847566573, 0.6283185307179586, 
  0.34052943323918355}, {0.07308038975614728, 0.6283185307179586, 
  0.3050518664467437}, {0.06395784103662894, 0.6283185307179586, 
  0.26870592077490096}, {0.054835292317110484, 0.6283185307179586, 
  0.23163286874117617}, {0.04571274359759203, 0.6283185307179586, 
  0.19396420610200016}, {0.03659019487807369, 0.6283185307179586, 
  0.15581961498231922}, {0.027467646158555237, 0.6283185307179586, 
  0.1173059990993045}, {0.018345097439036895, 0.6283185307179586, 
  0.07851732766371522}, {0.009222548719518331, 0.6283185307179586, 
  0.03953507982740445}, {0.00009999999999998899, 0.6283185307179586, 
  0.0004291238221636462}, {0, 0.6283185307179586, 0}, 
 {0.8833333333333333, 0.6911503837897545, 0.000016039389899136225}, 
 {0.8744208754208754, 0.6911503837897545, 0.005786109659938199}, 
 {0.8655084175084174, 0.6911503837897545, 0.015419166741005297}, 
 {0.8565959595959596, 0.6911503837897545, 0.027004317818988155}, 
 {0.8476835016835016, 0.6911503837897545, 0.039807660559812774}, 
 {0.8387710437710437, 0.6911503837897545, 0.05341287254940896}, 
 {0.8298585858585859, 0.6911503837897545, 0.0675543013925719}, 
 {0.8209461279461279, 0.6911503837897545, 0.08205030099869315}, 
 {0.81203367003367, 0.6911503837897545, 0.09677265649476652}, 
 {0.8031212121212121, 0.6911503837897545, 0.11162823917318976}, 
 {0.7942087542087541, 0.6911503837897545, 0.12654667621078042}, 
 {0.7852962962962963, 0.6911503837897545, 0.14147674180604802}, 
 {0.7763838383838384, 0.6911503837897545, 0.15637823723805772}, 
 {0.7674713804713804, 0.6911503837897545, 0.17121988569650615}, 
 {0.7585589225589225, 0.6911503837897545, 0.18597903154316064}, 
 {0.7496464646464647, 0.6911503837897545, 0.2006363272639555}, 
 {0.7407340067340067, 0.6911503837897545, 0.21517753790035501}, 
 {0.7318215488215488, 0.6911503837897545, 0.22959113514086943}, 
 {0.722909090909091, 0.6911503837897545, 0.24386789633630643}, 
 {0.713996632996633, 0.6911503837897545, 0.25800080425358535}, 
 {0.7050841750841751, 0.6911503837897545, 0.27198354338293323}, 
 {0.6961717171717171, 0.6911503837897545, 0.28581140215356726}, 
 {0.6872592592592592, 0.6911503837897545, 0.29948037071801276}, 
 {0.6783468013468014, 0.6911503837897545, 0.3129874416906634}, 
 {0.6694343434343434, 0.6911503837897545, 0.3263293069473526}, 
 {0.6605218855218855, 0.6911503837897545, 0.3395036608257825}, 
 {0.6516094276094275, 0.6911503837897545, 0.35250809741746797}, 
 {0.6426969696969697, 0.6911503837897545, 0.3653403110601111}, 
 {0.6337845117845118, 0.6911503837897545, 0.37799849732234825}, 
 {0.6248720538720538, 0.6911503837897545, 0.39047974906476024}, 
 {0.6159595959595959, 0.6911503837897545, 0.40278266284073083}, 
 {0.6070471380471381, 0.6911503837897545, 0.4149037300337196}, 
 {0.5981346801346801, 0.6911503837897545, 0.42684154719711037}, 
 {0.5892222222222222, 0.6911503837897545, 0.4385927059605495}, 
 {0.5803097643097643, 0.6911503837897545, 0.4501543994308047}, 
 {0.5713973063973063, 0.6911503837897545, 0.4615233194837093}, 
 {0.5624848484848485, 0.6911503837897545, 0.47269545627178855}, 
 {0.5535723905723906, 0.6911503837897545, 0.48366710068612806}, 
 {0.5446599326599326, 0.6911503837897545, 0.4944342428792533}, 
 {0.5357474747474748, 0.6911503837897545, 0.5049917702956336}, 
 {0.5268350168350169, 0.6911503837897545, 0.515334470133552}, 
 {0.5179225589225589, 0.6911503837897545, 0.525456628360357}, 
 {0.5090101010101009, 0.6911503837897545, 0.5353521299586491}, 
 {0.500097643097643, 0.6911503837897545, 0.545013857449161}, 
 {0.49118518518518517, 0.6911503837897545, 0.5544344928602508}, 
 {0.4822727272727273, 0.6911503837897545, 0.5636054150198482}, 
 {0.47336026936026937, 0.6911503837897545, 0.5725187044791902}, 
 {0.46444781144781144, 0.6911503837897545, 0.5811638353886552}, 
 {0.4555353535353535, 0.6911503837897545, 0.5895303821448091}, 
 {0.4466228956228956, 0.6911503837897545, 0.5976072174209094}, 
 {0.43771043771043766, 0.6911503837897545, 0.605381910689784}, 
 {0.4287979797979798, 0.6911503837897545, 0.6128408284700185}, 
 {0.4198855218855218, 0.6911503837897545, 0.6199688335873962}, 
 {0.41097306397306393, 0.6911503837897545, 0.6267506886215123}, 
 {0.40206060606060606, 0.6911503837897545, 0.6331688504896646}, 
 {0.39314814814814814, 0.6911503837897545, 0.6392041721701612}, 
 {0.38423569023569026, 0.6911503837897545, 0.6448370054103757}, 
 {0.3753232323232323, 0.6911503837897545, 0.6500444940797014}, 
 {0.3664107744107744, 0.6911503837897545, 0.6548034813089717}, 
 {0.35749831649831654, 0.6911503837897545, 0.659087301612479}, 
 {0.34858585858585855, 0.6911503837897545, 0.6628680865502737}, 
 {0.3396734006734007, 0.6911503837897545, 0.6661157622662948}, 
 {0.3307609427609427, 0.6911503837897545, 0.6687972475188753}, 
 {0.32184848484848483, 0.6911503837897545, 0.6708767544193026}, 
 {0.31293602693602685, 0.6911503837897545, 0.6723157884318185}, 
 {0.304023569023569, 0.6911503837897545, 0.6730734491121806}, 
 {0.2951111111111111, 0.6911503837897545, 0.6731047259224838}, 
 {0.2861986531986531, 0.6911503837897545, 0.6723625031548999}, 
 {0.27728619528619525, 0.6911503837897545, 0.6707949535308168}, 
 {0.2683737373737374, 0.6911503837897545, 0.6683479441093247}, 
 {0.2594612794612795, 0.6911503837897545, 0.6649639335791607}, 
 {0.25054882154882163, 0.6911503837897545, 0.6605818720125208}, 
 {0.24163636363636365, 0.6911503837897545, 0.6551375016036217}, 
 {0.23272390572390578, 0.6911503837897545, 0.6485654618386243}, 
 {0.2238114478114478, 0.6911503837897545, 0.6407975853104567}, 
 {0.21489898989898992, 0.6911503837897545, 0.6317643011654318}, 
 {0.20598653198653205, 0.6911503837897545, 0.6213984444583465}, 
 {0.19707407407407407, 0.6911503837897545, 0.6096330507363718}, 
 {0.1881616161616162, 0.6911503837897545, 0.5964051653941534}, 
 {0.1792491582491582, 0.6911503837897545, 0.5816592520441658}, 
 {0.17033670033670034, 0.6911503837897545, 0.5653473930090848}, 
 {0.16142424242424236, 0.6911503837897545, 0.5474324971997687}, 
 {0.1525117845117845, 0.6911503837897545, 0.5278932121784145}, 
 {0.14359932659932662, 0.6911503837897545, 0.5067241246509308}, 
 {0.13468686868686863, 0.6911503837897545, 0.48393756489830275}, 
 {0.12577441077441076, 0.6911503837897545, 0.45956791736262675}, 
 {0.11686195286195278, 0.6911503837897545, 0.43366881375387833}, 
 {0.1079494949494949, 0.6911503837897545, 0.40631283231135107}, 
 {0.09903703703703703, 0.6911503837897545, 0.3775918987884044}, 
 {0.09012457912457916, 0.6911503837897545, 0.34760976798844856}, 
 {0.08121212121212129, 0.6911503837897545, 0.31648292598062666}, 
 {0.07229966329966331, 0.6911503837897545, 0.2843323699124902}, 
 {0.06338720538720544, 0.6911503837897545, 0.2512821043171972}, 
 {0.054474747474747454, 0.6911503837897545, 0.2174534270808602}, 
 {0.04556228956228958, 0.6911503837897545, 0.1829628242726219}, 
 {0.03664983164983171, 0.6911503837897545, 0.14791986497473103}, 
 {0.027737373737373727, 0.6911503837897545, 0.11242559734355217}, 
 {0.018824915824915855, 0.6911503837897545, 0.07656964147014711}, 
 {0.009912457912457873, 0.6911503837897545, 0.040433597750627825}, 
 {0.0010000000000000009, 0.6911503837897545, 0.0040880395005507}, 
 {0, 0.6911503837897545, 0}, {0.8388906238655206, 0.8168140899333463, 0.}, 
 {0.8304179913012224, 0.8168140899333463, 0.0038371960432005414}, 
 {0.8219453587369242, 0.8168140899333463, 0.010509343536857063}, 
 {0.813472726172626, 0.8168140899333463, 0.01871464981437576}, 
 {0.8050000936083278, 0.8168140899333463, 0.027956623522010338}, 
 {0.7965274610440296, 0.8168140899333463, 0.037944073400943634}, 
 {0.7880548284797315, 0.8168140899333463, 0.04848283171995438}, 
 {0.7795821959154333, 0.8168140899333463, 0.05943403053827001}, 
 {0.7711095633511351, 0.8168140899333463, 0.07069419016072453}, 
 {0.7626369307868369, 0.8168140899333463, 0.08218417728107263}, 
 {0.7541642982225387, 0.8168140899333463, 0.09384169289916355}, 
 {0.7456916656582405, 0.8168140899333463, 0.10561744085700842}, 
 {0.7372190330939423, 0.8168140899333463, 0.11747144721988556}, 
 {0.7287464005296441, 0.8168140899333463, 0.12937115962887846}, 
 {0.7202737679653459, 0.8168140899333463, 0.14128969749844944}, 
 {0.7118011354010478, 0.8168140899333463, 0.15320470559416222}, 
 {0.7033285028367495, 0.8168140899333463, 0.16509741879345274}, 
 {0.6948558702724514, 0.8168140899333463, 0.1769521190434986}, 
 {0.6863832377081532, 0.8168140899333463, 0.18875516995298358}, 
 {0.677910605143855, 0.8168140899333463, 0.20049507713011194}, 
 {0.6694379725795568, 0.8168140899333463, 0.21216152277437467}, 
 {0.6609653400152586, 0.8168140899333463, 0.2237458483806658}, 
 {0.6524927074509604, 0.8168140899333463, 0.23524017983807055}, 
 {0.6440200748866622, 0.8168140899333463, 0.246637548105894}, 
 {0.635547442322364, 0.8168140899333463, 0.2579315573545806}, 
 {0.6270748097580658, 0.8168140899333463, 0.2691166263177731}, 
 {0.6186021771937678, 0.8168140899333463, 0.2801871133910996}, 
 {0.6101295446294696, 0.8168140899333463, 0.2911381613643785}, 
 {0.6016569120651714, 0.8168140899333463, 0.30196485268941414}, 
 {0.5931842795008732, 0.8168140899333463, 0.31266266201510584}, 
 {0.584711646936575, 0.8168140899333463, 0.32322706399035306}, 
 {0.5762390143722768, 0.8168140899333463, 0.33365338241901865}, 
 {0.5677663818079786, 0.8168140899333463, 0.34393721262603133}, 
 {0.5592937492436805, 0.8168140899333463, 0.354074180105327}, 
 {0.5508211166793822, 0.8168140899333463, 0.36405933713970273}, 
 {0.5423484841150841, 0.8168140899333463, 0.3738881583780578}, 
 {0.5338758515507858, 0.8168140899333463, 0.38355557542715957}, 
 {0.5254032189864877, 0.8168140899333463, 0.39305645955576085}, 
 {0.5169305864221895, 0.8168140899333463, 0.4023854406805556}, 
 {0.5084579538578913, 0.8168140899333463, 0.4115367866901496}, 
 {0.4999853212935931, 0.8168140899333463, 0.4205044637830757}, 
 {0.4915126887292949, 0.8168140899333463, 0.429282136467793}, 
 {0.4830400561649967, 0.8168140899333463, 0.4378630167176505}, 
 {0.4745674236006985, 0.8168140899333463, 0.44623998464691694}, 
 {0.46609479103640034, 0.8168140899333463, 0.45440522648269205}, 
 {0.45762215847210214, 0.8168140899333463, 0.4623505664239871}, 
 {0.44914952590780394, 0.8168140899333463, 0.47006737613470406}, 
 {0.44067689334350574, 0.8168140899333463, 0.4775462127155462}, 
 {0.43220426077920754, 0.8168140899333463, 0.48477702988707055}, 
 {0.4237316282149094, 0.8168140899333463, 0.4917492081586943}, 
 {0.4152589956506112, 0.8168140899333463, 0.49845104195557033}, 
 {0.40678636308631305, 0.8168140899333463, 0.5048703731677424}, 
 {0.3983137305220148, 0.8168140899333463, 0.5109938369249598}, 
 {0.38984109795771665, 0.8168140899333463, 0.5168073141317893}, 
 {0.3813684653934185, 0.8168140899333463, 0.5222955091015102}, 
 {0.37289583282912026, 0.8168140899333463, 0.5274420098941319}, 
 {0.3644232002648221, 0.8168140899333463, 0.5322294391614277}, 
 {0.35595056770052386, 0.8168140899333463, 0.5366388507667901}, 
 {0.3474779351362257, 0.8168140899333463, 0.5406499711372887}, 
 {0.33900530257192757, 0.8168140899333463, 0.5442412294326775}, 
 {0.3305326700076293, 0.8168140899333463, 0.5473894558553218}, 
 {0.3220600374433311, 0.8168140899333463, 0.5500696402981388}, 
 {0.3135874048790329, 0.8168140899333463, 0.5522551435276499}, 
 {0.3051147723147347, 0.8168140899333463, 0.5539173954939072}, 
 {0.2966421397504365, 0.8168140899333463, 0.5550262573585809}, 
 {0.2881695071861383, 0.8168140899333463, 0.5555491465937468}, 
 {0.27969687462184023, 0.8168140899333463, 0.555451519686004}, 
 {0.27122424205754203, 0.8168140899333463, 0.5546968117984601}, 
 {0.26275160949324383, 0.8168140899333463, 0.5532464367707308}, 
 {0.25427897692894563, 0.8168140899333463, 0.5510595457668823}, 
 {0.24580634436464743, 0.8168140899333463, 0.5480931781204661}, 
 {0.23733371180034935, 0.8168140899333463, 0.5443029552216891}, 
 {0.22886107923605103, 0.8168140899333463, 0.5396425676442898}, 
 {0.22038844667175295, 0.8168140899333463, 0.5340642578496528}, 
 {0.21191581410745464, 0.8168140899333463, 0.527519906271076}, 
 {0.20344318154315655, 0.8168140899333463, 0.5199606391166733}, 
 {0.19497054897885835, 0.8168140899333463, 0.5113384273267638}, 
 {0.18649791641456015, 0.8168140899333463, 0.5016065692779901}, 
 {0.17802528385026195, 0.8168140899333463, 0.4907205958535372}, 
 {0.16955265128596375, 0.8168140899333463, 0.4786400805835733}, 
 {0.16108001872166555, 0.8168140899333463, 0.4653295447154704}, 
 {0.15260738615736735, 0.8168140899333463, 0.45076017684722114}, 
 {0.14413475359306915, 0.8168140899333463, 0.4349114620538368}, 
 {0.13566212102877107, 0.8168140899333463, 0.4177722076335949}, 
 {0.12718948846447276, 0.8168140899333463, 0.3993422627414591}, 
 {0.11871685590017467, 0.8168140899333463, 0.3796337553183786}, 
 {0.11024422333587636, 0.8168140899333463, 0.358670699894194}, 
 {0.10177159077157827, 0.8168140899333463, 0.33649035519296633}, 
 {0.09329895820728007, 0.8168140899333463, 0.31314174585161836}, 
 {0.08482632564298187, 0.8168140899333463, 0.2886847875187217}, 
 {0.07635369307868367, 0.8168140899333463, 0.2631890499251952}, 
 {0.06788106051438547, 0.8168140899333463, 0.2367314942087561}, 
 {0.05940842795008727, 0.8168140899333463, 0.20939399905531686}, 
 {0.05093579538578907, 0.8168140899333463, 0.18126139971350952}, 
 {0.042463162821490874, 0.8168140899333463, 0.15241910464310526}, 
 {0.033990530257192786, 0.8168140899333463, 0.12295110436053025}, 
 {0.025517897692894476, 0.8168140899333463, 0.09293819146743332}, 
 {0.017045265128596387, 0.8168140899333463, 0.062457146087487314}, 
 {0.008572632564298188, 0.8168140899333463, 0.031579167078007564}, 
 {0.00009999999999998899, 0.8168140899333463, 0.00036993236796700746}, 
 {0, 0.8168140899333463, 0}, {0.7872727272727273, 0.9424777960769379, 
  0.00006824112031611484}, {0.7793214876033059, 0.9424777960769379, 
  0.00302661813132421}, {0.7713702479338844, 0.9424777960769379, 
  0.007871709489297496}, {0.7634190082644629, 0.9424777960769379, 
  0.013840876880363062}, {0.7554677685950414, 0.9424777960769379, 
  0.02061453544802705}, {0.7475165289256199, 0.9424777960769379, 
  0.027999041582432715}, {0.7395652892561985, 0.9424777960769379, 
  0.03586107404032435}, {0.7316140495867769, 0.9424777960769379, 
  0.04410236764640085}, {0.7236628099173554, 0.9424777960769379, 
  0.05264728827550835}, {0.715711570247934, 0.9424777960769379, 
  0.06143590705969104}, {0.7077603305785125, 0.9424777960769379, 
  0.07041967949122824}, {0.6998090909090909, 0.9424777960769379, 
  0.07955861396682429}, {0.6918578512396695, 0.9424777960769379, 
  0.08881931296653006}, {0.683906611570248, 0.9424777960769379, 
  0.0981735725020943}, {0.6759553719008266, 0.9424777960769379, 
  0.10759730243473237}, {0.668004132231405, 0.9424777960769379, 
  0.11706978500660498}, {0.6600528925619835, 0.9424777960769379, 
  0.12657301033759844}, {0.6521016528925621, 0.9424777960769379, 
  0.13609122764174542}, {0.6441504132231406, 0.9424777960769379, 
  0.14561056582081966}, {0.6361991735537191, 0.9424777960769379, 
  0.1551186909145501}, {0.6282479338842976, 0.9424777960769379, 
  0.16460455894444892}, {0.6202966942148761, 0.9424777960769379, 
  0.17405823054668046}, {0.6123454545454546, 0.9424777960769379, 
  0.18347066284054708}, {0.6043942148760331, 0.9424777960769379, 
  0.19283357717825605}, {0.5964429752066116, 0.9424777960769379, 
  0.2021393420709422}, {0.5884917355371901, 0.9424777960769379, 
  0.2113808441904903}, {0.5805404958677687, 0.9424777960769379, 
  0.22055140381610694}, {0.5725892561983472, 0.9424777960769379, 
  0.22964470328911263}, {0.5646380165289256, 0.9424777960769379, 
  0.23865470029147673}, {0.5566867768595042, 0.9424777960769379, 
  0.24757558665312307}, {0.5487355371900827, 0.9424777960769379, 
  0.2564017037985011}, {0.5407842975206612, 0.9424777960769379, 
  0.2651275297383668}, {0.5328330578512397, 0.9424777960769379, 
  0.2737475750040252}, {0.5248818181818182, 0.9424777960769379, 
  0.2822564195039529}, {0.5169305785123968, 0.9424777960769379, 
  0.29064860629000444}, {0.5089793388429753, 0.9424777960769379, 
  0.2989186220450817}, {0.5010280991735537, 0.9424777960769379, 
  0.30706090141920894}, {0.49307685950413227, 0.9424777960769379, 
  0.3150697142916274}, {0.4851256198347108, 0.9424777960769379, 
  0.322939222139748}, {0.4771743801652893, 0.9424777960769379, 
  0.3306633826455407}, {0.46922314049586783, 0.9424777960769379, 
  0.3382359345192775}, {0.4612719008264463, 0.9424777960769379, 
  0.3456503909954232}, {0.4533206611570248, 0.9424777960769379, 
  0.35289996069929885}, {0.44536942148760333, 0.9424777960769379, 
  0.35997754981511915}, {0.4374181818181819, 0.9424777960769379, 
  0.3668757447416978}, {0.42946694214876036, 0.9424777960769379, 
  0.37358671669883864}, {0.4215157024793389, 0.9424777960769379, 
  0.38010225099582884}, {0.4135644628099174, 0.9424777960769379, 
  0.3864136657300661}, {0.4056132231404959, 0.9424777960769379, 
  0.39251179010669307}, {0.3976619834710744, 0.9424777960769379, 
  0.3983869405901938}, {0.3897107438016529, 0.9424777960769379, 
  0.40402885694731455}, {0.3817595041322314, 0.9424777960769379, 
  0.4094266621383864}, {0.3738082644628099, 0.9424777960769379, 
  0.41456881245248245}, {0.36585702479338844, 0.9424777960769379, 
  0.41944308558321763}, {0.357905785123967, 0.9424777960769379, 
  0.42403646463878963}, {0.34995454545454546, 0.9424777960769379, 
  0.4283351695785088}, {0.342003305785124, 0.9424777960769379, 
  0.43232454013882293}, {0.3340520661157025, 0.9424777960769379, 
  0.43598899030454735}, {0.326100826446281, 0.9424777960769379, 
  0.4393119844604625}, {0.31814958677685956, 0.9424777960769379, 
  0.4422759571739593}, {0.31019834710743804, 0.9424777960769379, 
  0.44486227308636195}, {0.3022471074380166, 0.9424777960769379, 
  0.447051144527537}, {0.294295867768595, 0.9424777960769379, 
  0.4488216250117829}, {0.2863446280991736, 0.9424777960769379, 
  0.4501515008360004}, {0.27839338842975203, 0.9424777960769379, 
  0.45101731492809427}, {0.27044214876033057, 0.9424777960769379, 
  0.4513943039739128}, {0.2624909090909091, 0.9424777960769379, 
  0.45125635614053244}, {0.25453966942148765, 0.9424777960769379, 
  0.4505760696132478}, {0.24658842975206618, 0.9424777960769379, 
  0.44932469189054536}, {0.2386371900826446, 0.9424777960769379, 
  0.447472221681825}, {0.23068595041322315, 0.9424777960769379, 
  0.44498746419233276}, {0.2227347107438017, 0.9424777960769379, 
  0.4418381243487358}, {0.21478347107438012, 0.9424777960769379, 
  0.437990985662142}, {0.20683223140495866, 0.9424777960769379, 
  0.4334121400399811}, {0.1988809917355372, 0.9424777960769379, 
  0.428067211093775}, {0.19092975206611573, 0.9424777960769379, 
  0.42192178124235014}, {0.18297851239669427, 0.9424777960769379, 
  0.4149417234214387}, {0.1750272727272727, 0.9424777960769379, 
  0.4070938005458009}, {0.16707603305785124, 0.9424777960769379, 
  0.3983462205265968}, {0.15912479338842977, 0.9424777960769379, 
  0.3886693051106813}, {0.1511735537190083, 0.9424777960769379, 
  0.37803627796191036}, {0.14322231404958674, 0.9424777960769379, 
  0.36642407117076015}, {0.13527107438016528, 0.9424777960769379, 
  0.3538141447721661}, {0.12731983471074382, 0.9424777960769379, 
  0.34019334854007394}, {0.11936859504132225, 0.9424777960769379, 
  0.3255547176568762}, {0.1114173553719009, 0.9424777960769379, 
  0.30989816540110837}, {0.10346611570247932, 0.9424777960769379, 
  0.2932310197365102}, {0.09551487603305786, 0.9424777960769379, 
  0.2755683246691141}, {0.0875636363636364, 0.9424777960769379, 
  0.2569329855056977}, {0.07961239669421483, 0.9424777960769379, 
  0.2373554978492085}, {0.07166115702479336, 0.9424777960769379, 
  0.2168735226635875}, {0.0637099173553719, 0.9424777960769379, 
  0.19553108301620625}, {0.05575867768595044, 0.9424777960769379, 
  0.17337762423399594}, {0.04780743801652887, 0.9424777960769379, 
  0.1504668431636787}, {0.03985619834710741, 0.9424777960769379, 
  0.1268554491388461}, {0.031904958677685946, 0.9424777960769379, 
  0.10260190001461383}, {0.023953719008264485, 0.9424777960769379, 
  0.07776519023515976}, {0.016002479338843023, 0.9424777960769379, 
  0.052403793915874686}, {0.00805123966942145, 0.9424777960769379, 
  0.026574637194010542}, {0.00009999999999998899, 0.9424777960769379, 
  0.0003324358934960747}, {0, 0.9424777960769379, 0}, 
 {0.7160606060606061, 1.0995574287564276, 1.6433717500152767*^-6}, 
 {0.7088286807468626, 1.0995574287564276, 0.001778696258977197}, 
 {0.7015967554331191, 1.0995574287564276, 0.0049104901822947244}, 
 {0.6943648301193756, 1.0995574287564276, 0.008848789388220313}, 
 {0.687132904805632, 1.0995574287564276, 0.013382126837932606}, 
 {0.6799009794918885, 1.0995574287564276, 0.018383284311230375}, 
 {0.672669054178145, 1.0995574287564276, 0.023764118111724297}, 
 {0.6654371288644017, 1.0995574287564276, 0.029458740522836813}, 
 {0.658205203550658, 1.0995574287564276, 0.0354155620294303}, 
 {0.6509732782369146, 1.0995574287564276, 0.04159288044732401}, 
 {0.6437413529231711, 1.0995574287564276, 0.04795611884465312}, 
 {0.6365094276094276, 1.0995574287564276, 0.05447615181760801}, 
 {0.6292775022956841, 1.0995574287564276, 0.06112802851686894}, 
 {0.6220455769819406, 1.0995574287564276, 0.06789014879369781}, 
 {0.6148136516681971, 1.0995574287564276, 0.07474359978073264}, 
 {0.6075817263544536, 1.0995574287564276, 0.08167169193215429}, 
 {0.6003498010407101, 1.0995574287564276, 0.08865955034878636}, 
 {0.5931178757269666, 1.0995574287564276, 0.09569384052146268}, 
 {0.5858859504132231, 1.0995574287564276, 0.10276249949448873}, 
 {0.5786540250994796, 1.0995574287564276, 0.10985457759896922}, 
 {0.5714220997857362, 1.0995574287564276, 0.11696002815325612}, 
 {0.5641901744719926, 1.0995574287564276, 0.1240696196574671}, 
 {0.5569582491582492, 1.0995574287564276, 0.1311747851149399}, 
 {0.5497263238445057, 1.0995574287564276, 0.1382675179664763}, 
 {0.5424943985307622, 1.0995574287564276, 0.14534033523371925}, 
 {0.5352624732170187, 1.0995574287564276, 0.15238615177302917}, 
 {0.5280305479032752, 1.0995574287564276, 0.15939823149466092}, 
 {0.5207986225895317, 1.0995574287564276, 0.16637015267417732}, 
 {0.5135666972757882, 1.0995574287564276, 0.17329573965929695}, 
 {0.5063347719620447, 1.0995574287564276, 0.18016898915664842}, 
 {0.4991028466483012, 1.0995574287564276, 0.18698409841624664}, 
 {0.4918709213345577, 1.0995574287564276, 0.19373535682966264}, 
 {0.4846389960208142, 1.0995574287564276, 0.2004171491820781}, 
 {0.4774070707070707, 1.0995574287564276, 0.2070239350559379}, 
 {0.4701751453933272, 1.0995574287564276, 0.2135501794537784}, 
 {0.4629432200795837, 1.0995574287564276, 0.2199903527982272}, 
 {0.4557112947658402, 1.0995574287564276, 0.22633890491556458}, 
 {0.4484793694520967, 1.0995574287564276, 0.23259020649873435}, 
 {0.44124744413835326, 1.0995574287564276, 0.2387385881320026}, 
 {0.43401551882460976, 1.0995574287564276, 0.24477825356949484}, 
 {0.42678359351086625, 1.0995574287564276, 0.25070327106304746}, 
 {0.41955166819712275, 1.0995574287564276, 0.25650758853846556}, 
 {0.41231974288337925, 1.0995574287564276, 0.26218496638638733}, 
 {0.40508781756963574, 1.0995574287564276, 0.26772896228602816}, 
 {0.3978558922558923, 1.0995574287564276, 0.27313291277686913}, 
 {0.3906239669421488, 1.0995574287564276, 0.27838993651071214}, 
 {0.3833920416284053, 1.0995574287564276, 0.28349284644619716}, 
 {0.3761601163146618, 1.0995574287564276, 0.28843419971364437}, 
 {0.3689281910009183, 1.0995574287564276, 0.29320620872555275}, 
 {0.3616962656871748, 1.0995574287564276, 0.29780076285696677}, 
 {0.3544643403734313, 1.0995574287564276, 0.3022093644883961}, 
 {0.34723241505968777, 1.0995574287564276, 0.3064231365939436}, 
 {0.34000048974594427, 1.0995574287564276, 0.3104327609522625}, 
 {0.33276856443220076, 1.0995574287564276, 0.31422848573468354}, 
 {0.3255366391184573, 1.0995574287564276, 0.3178000702202827}, 
 {0.31830471380471376, 1.0995574287564276, 0.32113676203149577}, 
 {0.3110727884909703, 1.0995574287564276, 0.3242272722016977}, 
 {0.30384086317722675, 1.0995574287564276, 0.3270597491587637}, 
 {0.2966089378634833, 1.0995574287564276, 0.32962174728853755}, 
 {0.28937701254973985, 1.0995574287564276, 0.3319001954983014}, 
 {0.2821450872359963, 1.0995574287564276, 0.33388135819211673}, 
 {0.27491316192225285, 1.0995574287564276, 0.33555085695119025}, 
 {0.2676812366085093, 1.0995574287564276, 0.336893588148483}, 
 {0.26044931129476584, 1.0995574287564276, 0.33789373595692945}, 
 {0.2532173859810223, 1.0995574287564276, 0.3385347766855116}, 
 {0.24598546066727883, 1.0995574287564276, 0.3387994180742329}, 
 {0.23875353535353538, 1.0995574287564276, 0.33866966108316277}, 
 {0.23152161003979183, 1.0995574287564276, 0.3381267456915204}, 
 {0.22428968472604838, 1.0995574287564276, 0.33715121810680976}, 
 {0.21705775941230482, 1.0995574287564276, 0.3357229470250948}, 
 {0.20982583409856137, 1.0995574287564276, 0.3338211626556579}, 
 {0.20259390878481787, 1.0995574287564276, 0.331424528266208}, 
 {0.19536198347107436, 1.0995574287564276, 0.32851125075274784}, 
 {0.18813005815733086, 1.0995574287564276, 0.3250591565208554}, 
 {0.18089813284358736, 1.0995574287564276, 0.32104587576879484}, 
 {0.17366620752984385, 1.0995574287564276, 0.31644894980533006}, 
 {0.16643428221610046, 1.0995574287564276, 0.3112461367428858}, 
 {0.15920235690235685, 1.0995574287564276, 0.3054155372436708}, 
 {0.15197043158861345, 1.0995574287564276, 0.29893596633795666}, 
 {0.14473850627486984, 1.0995574287564276, 0.29178721358847093}, 
 {0.13750658096112645, 1.0995574287564276, 0.2839503953963461}, 
 {0.13027465564738283, 1.0995574287564276, 0.2754083582559291}, 
 {0.12304273033363944, 1.0995574287564276, 0.26614602130456505}, 
 {0.11581080501989593, 1.0995574287564276, 0.25615084678654204}, 
 {0.10857887970615243, 1.0995574287564276, 0.245413189106985}, 
 {0.10134695439240893, 1.0995574287564276, 0.23392670459077497}, 
 {0.09411502907866542, 1.0995574287564276, 0.22168871896475445}, 
 {0.08688310376492192, 1.0995574287564276, 0.20870046367371742}, 
 {0.07965117845117853, 1.0995574287564276, 0.1949673739854434}, 
 {0.07241925313743491, 1.0995574287564276, 0.18049913343544838}, 
 {0.06518732782369152, 1.0995574287564276, 0.16530974428817374}, 
 {0.057955402509947906, 1.0995574287564276, 0.149417413715065}, 
 {0.050723477196204514, 1.0995574287564276, 0.13284432831876386}, 
 {0.0434915518824609, 1.0995574287564276, 0.11561637012031306}, 
 {0.03625962656871751, 1.0995574287564276, 0.09776262766690014}, 
 {0.029027701254974003, 1.0995574287564276, 0.07931495483640827}, 
 {0.0217957759412305, 1.0995574287564276, 0.060307372459311503}, 
 {0.014563850627486996, 1.0995574287564276, 0.04077553064559569}, 
 {0.0073319253137434925, 1.0995574287564276, 0.020756056205739615}, 
 {0.00009999999999998899, 1.0995574287564276, 0.0002860290698727397}, 
 {0, 1.0995574287564276, 0}, {0.6353535353535353, 1.2566370614359172, 
  0.000060084966591711364}, {0.6289368329762269, 1.2566370614359172, 
  0.0013909537515763848}, {0.6225201305989184, 1.2566370614359172, 
  0.0035337739271319446}, {0.61610342822161, 1.2566370614359172, 
  0.006202225906480008}, {0.6096867258443016, 1.2566370614359172, 
  0.009272144064966348}, {0.6032700234669931, 1.2566370614359172, 
  0.012666828687443177}, {0.5968533210896847, 1.2566370614359172, 
  0.016332129807536955}, {0.5904366187123763, 1.2566370614359172, 
  0.020226938199078948}, {0.5840199163350678, 1.2566370614359172, 
  0.02431856312205527}, {0.5776032139577594, 1.2566370614359172, 
  0.028580129594656167}, {0.571186511580451, 1.2566370614359172, 
  0.03298898271833206}, {0.5647698092031426, 1.2566370614359172, 
  0.037525730489630815}, {0.5583531068258341, 1.2566370614359172, 
  0.0421734546348711}, {0.5519364044485257, 1.2566370614359172, 
  0.04691724773432693}, {0.5455197020712172, 1.2566370614359172, 
  0.05174383056376608}, {0.5391029996939087, 1.2566370614359172, 
  0.05664126808165415}, {0.5326862973166003, 1.2566370614359172, 
  0.061598730945127134}, {0.5262695949392919, 1.2566370614359172, 
  0.06660634374742935}, {0.5198528925619834, 1.2566370614359172, 
  0.0716550191631129}, {0.513436190184675, 1.2566370614359172, 
  0.07673634846218857}, {0.5070194878073666, 1.2566370614359172, 
  0.08184252454482532}, {0.5006027854300581, 1.2566370614359172, 
  0.08696622811943078}, {0.4941860830527497, 1.2566370614359172, 
  0.09210057133369665}, {0.4877693806754413, 1.2566370614359172, 
  0.09723904248966653}, {0.48135267829813283, 1.2566370614359172, 
  0.10237544642272978}, {0.47493597592082437, 1.2566370614359172, 
  0.10750387089705193}, {0.46851927354351597, 1.2566370614359172, 
  0.11261864216082684}, {0.46210257116620757, 1.2566370614359172, 
  0.11771427724946903}, {0.45568586878889905, 1.2566370614359172, 
  0.12278546772534105}, {0.44926916641159065, 1.2566370614359172, 
  0.12782703523300087}, {0.4428524640342822, 1.2566370614359172, 
  0.13283392174303899}, {0.43643576165697373, 1.2566370614359172, 
  0.1378011667876935}, {0.4300190592796653, 1.2566370614359172, 
  0.14272385325993397}, {0.4236023569023569, 1.2566370614359172, 
  0.1475971442700852}, {0.41718565452504847, 1.2566370614359172, 
  0.1524161920882885}, {0.41076895214774, 1.2566370614359172, 
  0.15717617608514312}, {0.4043522497704316, 1.2566370614359172, 
  0.16187227129517479}, {0.3979355473931231, 1.2566370614359172, 
  0.16649961047619555}, {0.3915188450158147, 1.2566370614359172, 
  0.17105329603350472}, {0.3851021426385063, 1.2566370614359172, 
  0.1755283588271941}, {0.3786854402611978, 1.2566370614359172, 
  0.1799197798525125}, {0.37226873788388937, 1.2566370614359172, 
  0.18422242953484247}, {0.36585203550658096, 1.2566370614359172, 
  0.18843106772969898}, {0.3594353331292725, 1.2566370614359172, 
  0.19254035673095005}, {0.3530186307519641, 1.2566370614359172, 
  0.19654482007812013}, {0.34660192837465564, 1.2566370614359172, 
  0.200438816539952}, {0.3401852259973472, 1.2566370614359172, 
  0.20421656829888146}, {0.3337685236200388, 1.2566370614359172, 
  0.20787208398573886}, {0.3273518212427303, 1.2566370614359172, 
  0.21139921179664478}, {0.32093511886542186, 1.2566370614359172, 
  0.2147915863761145}, {0.3145184164881134, 1.2566370614359172, 
  0.21804259954856198}, {0.308101714110805, 1.2566370614359172, 
  0.22114541983063196}, {0.30168501173349654, 1.2566370614359172, 
  0.22409295882662983}, {0.29526830935618814, 1.2566370614359172, 
  0.22687787231254153}, {0.28885160697887974, 1.2566370614359172, 
  0.2294925244634285}, {0.2824349046015712, 1.2566370614359172, 
  0.23192895750091647}, {0.2760182022242628, 1.2566370614359172, 
  0.2341789491461641}, {0.26960149984695436, 1.2566370614359172, 
  0.2362339096381254}, {0.26318479746964596, 1.2566370614359172, 
  0.23808493159839084}, {0.25676809509233756, 1.2566370614359172, 
  0.23972273799830868}, {0.25035139271502904, 1.2566370614359172, 
  0.2411377114274802}, {0.24393469033772064, 1.2566370614359172, 
  0.2423198388088248}, {0.23751798796041218, 1.2566370614359172, 
  0.24325874175109363}, {0.23110128558310378, 1.2566370614359172, 
  0.24394363752420967}, {0.22468458320579526, 1.2566370614359172, 
  0.24436336724374486}, {0.21826788082848686, 1.2566370614359172, 
  0.24450637093849825}, {0.21185117845117846, 1.2566370614359172, 
  0.2443607005587154}, {0.20543447607387, 1.2566370614359172, 
  0.24391403948841872}, {0.1990177736965616, 1.2566370614359172, 
  0.24315368086504052}, {0.19260107131925308, 1.2566370614359172, 
  0.24206660888079656}, {0.18618436894194468, 1.2566370614359172, 
  0.2406394575899904}, {0.17976766656463627, 1.2566370614359172, 
  0.2388585889583308}, {0.17335096418732782, 1.2566370614359172, 
  0.2367101232154445}, {0.1669342618100194, 1.2566370614359172, 
  0.2341800114841026}, {0.1605175594327109, 1.2566370614359172, 
  0.23125407372086237}, {0.1541008570554025, 1.2566370614359172, 
  0.22791810061378515}, {0.1476841546780941, 1.2566370614359172, 
  0.22415791537148277}, {0.14126745230078563, 1.2566370614359172, 
  0.21995952765371518}, {0.13485074992347723, 1.2566370614359172, 
  0.21530921812481862}, {0.12843404754616872, 1.2566370614359172, 
  0.21019367504001063}, {0.12201734516886031, 1.2566370614359172, 
  0.2046001611842121}, {0.1156006427915518, 1.2566370614359172, 
  0.19851665154236908}, {0.1091839404142434, 1.2566370614359172, 
  0.1919320425149862}, {0.102767238036935, 1.2566370614359172, 
  0.18483627441219674}, {0.09635053565962659, 1.2566370614359172, 
  0.17722058294600695}, {0.08993383328231819, 1.2566370614359172, 
  0.1690776444887505}, {0.08351713090500967, 1.2566370614359172, 
  0.16040175276807167}, {0.07710042852770127, 1.2566370614359172, 
  0.1511890400066589}, {0.07068372615039287, 1.2566370614359172, 
  0.14143755497156474}, {0.06426702377308435, 1.2566370614359172, 
  0.13114747652580827}, {0.05785032139577595, 1.2566370614359172, 
  0.12032115482107497}, {0.051433619018467436, 1.2566370614359172, 
  0.10896320452328756}, {0.04501691664115903, 1.2566370614359172, 
  0.09708052866100991}, {0.03860021426385063, 1.2566370614359172, 
  0.08468227743275247}, {0.032183511886542226, 1.2566370614359172, 
  0.07177983519875042}, {0.025766809509233712, 1.2566370614359172, 
  0.058386663298311436}, {0.01935010713192531, 1.2566370614359172, 
  0.04451816888360027}, {0.012933404754616906, 1.2566370614359172, 
  0.030191519552507096}, {0.006516702377308392, 1.2566370614359172, 
  0.015425416788825475}, {0.00009999999999998899, 1.2566370614359172, 
  0.00023985856223984747}, {0, 1.2566370614359172, 0}, 
 {0.5494474992014389, 1.413716694115407, 0.}, 
 {0.5438985345630405, 1.413716694115407, 0.0007383122684909704}, 
 {0.5383495699246421, 1.413716694115407, 0.0020671148516946403}, 
 {0.5328006052862437, 1.413716694115407, 0.0037591139537602736}, 
 {0.5272516406478454, 1.413716694115407, 0.005728989396355688}, 
 {0.521702676009447, 1.413716694115407, 0.00792557751048073}, 
 {0.5161537113710486, 1.413716694115407, 0.010313151514700802}, 
 {0.5106047467326502, 1.413716694115407, 0.012864744767621561}, 
 {0.5050557820942518, 1.413716694115407, 0.015558892762383758}, 
 {0.4995068174558535, 1.413716694115407, 0.018377846478482063}, 
 {0.49395785281745513, 1.413716694115407, 0.021306607962678914}, 
 {0.48840888817905675, 1.413716694115407, 0.02433223174338317}, 
 {0.48285992354065843, 1.413716694115407, 0.02744334262110737}, 
 {0.47731095890226005, 1.413716694115407, 0.03062982655978508}, 
 {0.4717619942638617, 1.413716694115407, 0.03388257721765253}, 
 {0.4662130296254633, 1.413716694115407, 0.037193359939428516}, 
 {0.4606640649870649, 1.413716694115407, 0.04055456446936856}, 
 {0.45511510034866653, 1.413716694115407, 0.043959235862133905}, 
 {0.44956613571026816, 1.413716694115407, 0.04740085810671335}, 
 {0.4440171710718698, 1.413716694115407, 0.05087340976598709}, 
 {0.4384682064334714, 1.413716694115407, 0.054371178511516405}, 
 {0.432919241795073, 1.413716694115407, 0.0578887734878919}, 
 {0.4273702771566747, 1.413716694115407, 0.06142104494447609}, 
 {0.4218213125182763, 1.413716694115407, 0.06496317696800769}, 
 {0.41627234787987794, 1.413716694115407, 0.06851044637782966}, 
 {0.41072338324147956, 1.413716694115407, 0.07205834018718882}, 
 {0.4051744186030812, 1.413716694115407, 0.07560254323888782}, 
 {0.39962545396468285, 1.413716694115407, 0.07913878365094562}, 
 {0.3940764893262845, 1.413716694115407, 0.08266293791354773}, 
 {0.3885275246878861, 1.413716694115407, 0.08617098761383124}, 
 {0.3829785600494877, 1.413716694115407, 0.08965898852501786}, 
 {0.37742959541108934, 1.413716694115407, 0.09312303351337015}, 
 {0.37188063077269096, 1.413716694115407, 0.09655922780949844}, 
 {0.3663316661342926, 1.413716694115407, 0.09996380028748564}, 
 {0.3607827014958942, 1.413716694115407, 0.10333291799967825}, 
 {0.3552337368574958, 1.413716694115407, 0.10666279745581142}, 
 {0.34968477221909744, 1.413716694115407, 0.10994965516562116}, 
 {0.34413580758069906, 1.413716694115407, 0.11318965199928055}, 
 {0.33858684294230074, 1.413716694115407, 0.11637900446652472}, 
 {0.33303787830390236, 1.413716694115407, 0.11951382398013788}, 
 {0.327488913665504, 1.413716694115407, 0.1225902034063826}, 
 {0.3219399490271056, 1.413716694115407, 0.1256042170650009}, 
 {0.3163909843887072, 1.413716694115407, 0.1285518589074781}, 
 {0.31084201975030884, 1.413716694115407, 0.131429061063562}, 
 {0.3052930551119105, 1.413716694115407, 0.13423165674822313}, 
 {0.29974409047351214, 1.413716694115407, 0.13695539880817398}, 
 {0.29419512583511376, 1.413716694115407, 0.13959603390795472}, 
 {0.2886461611967154, 1.413716694115407, 0.14214907997167958}, 
 {0.283097196558317, 1.413716694115407, 0.14461001783042216}, 
 {0.2775482319199186, 1.413716694115407, 0.1469742417648241}, 
 {0.27199926728152024, 1.413716694115407, 0.14923693586162434}, 
 {0.26645030264312186, 1.413716694115407, 0.15139324093234596}, 
 {0.2609013380047235, 1.413716694115407, 0.1534381432341716}, 
 {0.2553523733663251, 1.413716694115407, 0.15536640028385862}, 
 {0.24980340872792678, 1.413716694115407, 0.1571727325051233}, 
 {0.24425444408952834, 1.413716694115407, 0.1588516377634306}, 
 {0.23870547945113002, 1.413716694115407, 0.16039743464121048}, 
 {0.23315651481273159, 1.413716694115407, 0.16180433662394078}, 
 {0.22760755017433326, 1.413716694115407, 0.16306629754580682}, 
 {0.22205858553593494, 1.413716694115407, 0.1641771661440421}, 
 {0.2165096208975365, 1.413716694115407, 0.16513053768676156}, 
 {0.21096065625913818, 1.413716694115407, 0.16591983434121715}, 
 {0.20541169162073974, 1.413716694115407, 0.16653834844901594}, 
 {0.19986272698234142, 1.413716694115407, 0.1669790817896033}, 
 {0.194313762343943, 1.413716694115407, 0.1672348754059103}, 
 {0.18876479770554466, 1.413716694115407, 0.16729841578652715}, 
 {0.18321583306714628, 1.413716694115407, 0.16716214831527232}, 
 {0.1776668684287479, 1.413716694115407, 0.16681834527510264}, 
 {0.17211790379034952, 1.413716694115407, 0.16625912439463364}, 
 {0.16656893915195115, 1.413716694115407, 0.16547639320857788}, 
 {0.16101997451355277, 1.413716694115407, 0.16446194179034834}, 
 {0.15547100987515444, 1.413716694115407, 0.16320741184119103}, 
 {0.14992204523675606, 1.413716694115407, 0.16170429050801127}, 
 {0.14437308059835768, 1.413716694115407, 0.159944009298151}, 
 {0.1388241159599593, 1.413716694115407, 0.15791792553286954}, 
 {0.13327515132156093, 1.413716694115407, 0.15561734707603603}, 
 {0.1277261866831626, 1.413716694115407, 0.15303360652021492}, 
 {0.12217722204476417, 1.413716694115407, 0.15015802409362333}, 
 {0.11662825740636584, 1.413716694115407, 0.14698203748577732}, 
 {0.11107929276796741, 1.413716694115407, 0.14349729458009608}, 
 {0.10553032812956908, 1.413716694115407, 0.13969554217477786}, 
 {0.09998136349117065, 1.413716694115407, 0.13556884235887545}, 
 {0.09443239885277233, 1.413716694115407, 0.13110962196968634}, 
 {0.08888343421437395, 1.413716694115407, 0.12631062931753712}, 
 {0.08333446957597557, 1.413716694115407, 0.12116515056186095}, 
 {0.07778550493757724, 1.413716694115407, 0.11566709007945364}, 
 {0.07223654029917881, 1.413716694115407, 0.1098108653675236}, 
 {0.06668757566078048, 1.413716694115407, 0.10359170378802429}, 
 {0.061138611022382106, 1.413716694115407, 0.09700562402113522}, 
 {0.055589646383983726, 1.413716694115407, 0.0900495349800392}, 
 {0.05004068174558535, 1.413716694115407, 0.08272123581092239}, 
 {0.04449171710718691, 1.413716694115407, 0.07501961990470374}, 
 {0.038942752468788644, 1.413716694115407, 0.066944575982258}, 
 {0.033393787830390154, 1.413716694115407, 0.05849713028440906}, 
 {0.027844823191991885, 1.413716694115407, 0.049679489847143765}, 
 {0.022295858553593506, 1.413716694115407, 0.04049494358683603}, 
 {0.016746893915195127, 1.413716694115407, 0.030947955032850194}, 
 {0.011197929276796748, 1.413716694115407, 0.021044162327541027}, 
 {0.005648964638398368, 1.413716694115407, 0.010790266947128035}, 
 {0.00009999999999998899, 1.413716694115407, 0.0001940213373496924}, 
 {0, 1.413716694115407, 0}, {0.4563636363636364, 1.5707963267948966, 
  0.00002050529025132697}, {0.4517549127640037, 1.5707963267948966, 
  0.0005405543997747397}, {0.44714618916437104, 1.5707963267948966, 
  0.0013901429058844617}, {0.44253746556473833, 1.5707963267948966, 
  0.0024572396848279165}, {0.4379287419651057, 1.5707963267948966, 
  0.0036941522672726546}, {0.43332001836547296, 1.5707963267948966, 
  0.005071544949857509}, {0.42871129476584025, 1.5707963267948966, 
  0.006568647941864514}, {0.4241025711662076, 1.5707963267948966, 
  0.008169617231752913}, {0.4194938475665749, 1.5707963267948966, 
  0.009861739452845075}, {0.4148851239669422, 1.5707963267948966, 
  0.011634419410231356}, {0.4102764003673095, 1.5707963267948966, 
  0.01347862397937849}, {0.4056676767676768, 1.5707963267948966, 
  0.015386491859540996}, {0.40105895316804413, 1.5707963267948966, 
  0.017351051729002087}, {0.3964502295684114, 1.5707963267948966, 
  0.019366053138216266}, {0.39184150596877876, 1.5707963267948966, 
  0.02142583209154214}, {0.38723278236914604, 1.5707963267948966, 
  0.023525180965043413}, {0.38262405876951333, 1.5707963267948966, 
  0.025659311649868677}, {0.3780153351698807, 1.5707963267948966, 
  0.02782375582256602}, {0.37340661157024796, 1.5707963267948966, 
  0.030014330256497468}, {0.3687978879706153, 1.5707963267948966, 
  0.03222708478896119}, {0.3641891643709826, 1.5707963267948966, 
  0.03445828064082401}, {0.3595804407713499, 1.5707963267948966, 
  0.03670436223204687}, {0.3549717171717172, 1.5707963267948966, 
  0.038961922493098156}, {0.3503629935720845, 1.5707963267948966, 
  0.04122769419280714}, {0.34575426997245184, 1.5707963267948966, 
  0.04349850657763277}, {0.34114554637281913, 1.5707963267948966, 
  0.04577131247212063}, {0.3365368227731864, 1.5707963267948966, 
  0.04804312432182334}, {0.33192809917355376, 1.5707963267948966, 
  0.050311044545812145}, {0.3273193755739211, 1.5707963267948966, 
  0.05257223735220218}, {0.3227106519742884, 1.5707963267948966, 
  0.05482390055367592}, {0.3181019283746557, 1.5707963267948966, 
  0.05706330025606854}, {0.31349320477502296, 1.5707963267948966, 
  0.05928772749763689}, {0.30888448117539025, 1.5707963267948966, 
  0.061494487408875864}, {0.30427575757575764, 1.5707963267948966, 
  0.06368092522895674}, {0.29966703397612493, 1.5707963267948966, 
  0.06584438728107012}, {0.2950583103764922, 1.5707963267948966, 
  0.06798223614868038}, {0.2904495867768595, 1.5707963267948966, 
  0.07009182032301453}, {0.28584086317722684, 1.5707963267948966, 
  0.0721704958834275}, {0.2812321395775942, 1.5707963267948966, 
  0.07421560915310899}, {0.2766234159779615, 1.5707963267948966, 
  0.07622450537123138}, {0.27201469237832876, 1.5707963267948966, 
  0.07819448099614235}, {0.26740596877869605, 1.5707963267948966, 
  0.08012283357020866}, {0.2627972451790634, 1.5707963267948966, 
  0.08200682703122908}, {0.2581885215794307, 1.5707963267948966, 
  0.08384368954439858}, {0.253579797979798, 1.5707963267948966, 
  0.08563061350230838}, {0.24897107438016533, 1.5707963267948966, 
  0.08736475227288998}, {0.24436235078053262, 1.5707963267948966, 
  0.08904322345147153}, {0.23975362718089993, 1.5707963267948966, 
  0.09066308718041038}, {0.23514490358126725, 1.5707963267948966, 
  0.092221359157314}, {0.23053617998163453, 1.5707963267948966, 
  0.09371498461859984}, {0.22592745638200185, 1.5707963267948966, 
  0.09514087194406273}, {0.22131873278236916, 1.5707963267948966, 
  0.09649585146417983}, {0.21671000918273645, 1.5707963267948966, 
  0.09777670039253139}, {0.2121012855831038, 1.5707963267948966, 
  0.09898011247328853}, {0.2074925619834711, 1.5707963267948966, 
  0.10010272833372436}, {0.2028838383838384, 1.5707963267948966, 
  0.10114111380385027}, {0.19827511478420573, 1.5707963267948966, 
  0.10209173064791899}, {0.19366639118457302, 1.5707963267948966, 
  0.10295100160552617}, {0.1890576675849403, 1.5707963267948966, 
  0.10371524535050813}, {0.18444894398530765, 1.5707963267948966, 
  0.10438070033934821}, {0.17984022038567493, 1.5707963267948966, 
  0.10494352914724758}, {0.17523149678604227, 1.5707963267948966, 
  0.10539980329187038}, {0.17062277318640956, 1.5707963267948966, 
  0.1057455064853976}, {0.1660140495867769, 1.5707963267948966, 
  0.10597653897060066}, {0.16140532598714413, 1.5707963267948966, 
  0.1060887153528054}, {0.15679660238751147, 1.5707963267948966, 
  0.10607777544007457}, {0.15218787878787882, 1.5707963267948966, 
  0.10593936798293324}, {0.1475791551882461, 1.5707963267948966, 
  0.10566905501044155}, {0.14297043158861344, 1.5707963267948966, 
  0.1052623345945809}, {0.13836170798898068, 1.5707963267948966, 
  0.10471461700184848}, {0.13375298438934802, 1.5707963267948966, 
  0.10402124854166295}, {0.12914426078971536, 1.5707963267948966, 
  0.10317751807047193}, {0.12453553719008265, 1.5707963267948966, 
  0.10217866674791787}, {0.11992681359044999, 1.5707963267948966, 
  0.101019864188435}, {0.11531808999081727, 1.5707963267948966, 
  0.09969625832609186}, {0.11070936639118456, 1.5707963267948966, 
  0.09820297975066361}, {0.1061006427915519, 1.5707963267948966, 
  0.0965351297834316}, {0.10149191919191919, 1.5707963267948966, 
  0.09468781082969491}, {0.09688319559228653, 1.5707963267948966, 
  0.09265615673128447}, {0.09227447199265382, 1.5707963267948966, 
  0.09043531975834096}, {0.0876657483930211, 1.5707963267948966, 
  0.08802051397004962}, {0.08305702479338839, 1.5707963267948966, 
  0.08540702605482164}, {0.07844830119375573, 1.5707963267948966, 
  0.08259023484262462}, {0.07383957759412307, 1.5707963267948966, 
  0.07956565574973151}, {0.06923085399449036, 1.5707963267948966, 
  0.07632893752666758}, {0.0646221303948577, 1.5707963267948966, 
  0.07287589694679486}, {0.06001340679522493, 1.5707963267948966, 
  0.0692025784273198}, {0.055404683195592275, 1.5707963267948966, 
  0.06530522476079859}, {0.05079595959595962, 1.5707963267948966, 
  0.06118038009687532}, {0.0461872359963269, 1.5707963267948966, 
  0.056824844413515097}, {0.041578512396694245, 1.5707963267948966, 
  0.05223577107864941}, {0.036969788797061476, 1.5707963267948966, 
  0.047410649505884805}, {0.03236106519742882, 1.5707963267948966, 
  0.042347348515234584}, {0.027752341597796104, 1.5707963267948966, 
  0.03704415860983179}, {0.023143617998163446, 1.5707963267948966, 
  0.03149980823620524}, {0.018534894398530788, 1.5707963267948966, 
  0.02571347570848026}, {0.013926170798898074, 1.5707963267948966, 
  0.019684828233036633}, {0.00931744719926536, 1.5707963267948966, 
  0.013414027328602529}, {0.004708723599632647, 1.5707963267948966, 
  0.006901745086526523}, {0.00009999999999998899, 1.5707963267948966, 
  0.00014915875068743922}, {0, 1.5707963267948966, 0}, 
 {0.3599844568658528, 1.7278759594743864, 0.}, 
 {0.35634926033185427, 1.7278759594743864, 0.000255057937644354}, 
 {0.35271406379785575, 1.7278759594743864, 0.0007159853484095535}, 
 {0.34907886726385723, 1.7278759594743864, 0.0013053165055658678}, 
 {0.3454436707298587, 1.7278759594743864, 0.001994211569108284}, 
 {0.34180847419586025, 1.7278759594743864, 0.0027653573617727467}, 
 {0.3381732776618617, 1.7278759594743864, 0.0036067110093189747}, 
 {0.3345380811278632, 1.7278759594743864, 0.004509073437378941}, 
 {0.3309028845938647, 1.7278759594743864, 0.005465121861281785}, 
 {0.32726768805986617, 1.7278759594743864, 0.00646875447565054}, 
 {0.32363249152586765, 1.7278759594743864, 0.007514741161590566}, 
 {0.31999729499186913, 1.7278759594743864, 0.008598541112566638}, 
 {0.3163620984578706, 1.7278759594743864, 0.009716123551369193}, 
 {0.3127269019238721, 1.7278759594743864, 0.01086383790446721}, 
 {0.3090917053898736, 1.7278759594743864, 0.012038398346573498}, 
 {0.3054565088558751, 1.7278759594743864, 0.013236732337391643}, 
 {0.3018213123218766, 1.7278759594743864, 0.014456039352265915}, 
 {0.29818611578787807, 1.7278759594743864, 0.01569366105653236}, 
 {0.29455091925387955, 1.7278759594743864, 0.01694713076291099}, 
 {0.29091572271988103, 1.7278759594743864, 0.01821407451672674}, 
 {0.2872805261858825, 1.7278759594743864, 0.01949228528199143}, 
 {0.283645329651884, 1.7278759594743864, 0.020779611662280484}, 
 {0.2800101331178855, 1.7278759594743864, 0.022073994993773605}, 
 {0.276374936583887, 1.7278759594743864, 0.023373460071994145}, 
 {0.27273974004988844, 1.7278759594743864, 0.024676093514202302}, 
 {0.26910454351588997, 1.7278759594743864, 0.025980028303961067}, 
 {0.26546934698189145, 1.7278759594743864, 0.027283456155481334}, 
 {0.26183415044789293, 1.7278759594743864, 0.028584618240364845}, 
 {0.2581989539138944, 1.7278759594743864, 0.02988175263912507}, 
 {0.2545637573798959, 1.7278759594743864, 0.031173162345099925}, 
 {0.2509285608458974, 1.7278759594743864, 0.032457168898147204}, 
 {0.24729336431189886, 1.7278759594743864, 0.03373211547573263}, 
 {0.24365816777790036, 1.7278759594743864, 0.03499635143749624}, 
 {0.24002297124390187, 1.7278759594743864, 0.03624824468959842}, 
 {0.23638777470990335, 1.7278759594743864, 0.03748620023124105}, 
 {0.23275257817590483, 1.7278759594743864, 0.03870857978641151}, 
 {0.22911738164190631, 1.7278759594743864, 0.039913794536484914}, 
 {0.2254821851079078, 1.7278759594743864, 0.0411002309341435}, 
 {0.2218469885739093, 1.7278759594743864, 0.04226628161424184}, 
 {0.21821179203991078, 1.7278759594743864, 0.043410348484895334}, 
 {0.21457659550591227, 1.7278759594743864, 0.04453081490769861}, 
 {0.21094139897191375, 1.7278759594743864, 0.04562607351750647}, 
 {0.20730620243791523, 1.7278759594743864, 0.046694470582871794}, 
 {0.2036710059039167, 1.7278759594743864, 0.047734386374302495}, 
 {0.20003580936991822, 1.7278759594743864, 0.0487441764336114}, 
 {0.1964006128359197, 1.7278759594743864, 0.049722153027396354}, 
 {0.19276541630192118, 1.7278759594743864, 0.05066663460442933}, 
 {0.18913021976792266, 1.7278759594743864, 0.051575945795654166}, 
 {0.18549502323392414, 1.7278759594743864, 0.05244834941028054}, 
 {0.18185982669992565, 1.7278759594743864, 0.05328211753077716}, 
 {0.17822463016592713, 1.7278759594743864, 0.05407547587331085}, 
 {0.17458943363192864, 1.7278759594743864, 0.05482666560948268}, 
 {0.1709542370979301, 1.7278759594743864, 0.05553385372481001}, 
 {0.1673190405639316, 1.7278759594743864, 0.05619522575133096}, 
 {0.1636838440299331, 1.7278759594743864, 0.056808911581521127}, 
 {0.16004864749593456, 1.7278759594743864, 0.05737303183459552}, 
 {0.15641345096193607, 1.7278759594743864, 0.05788566694564046}, 
 {0.15277825442793752, 1.7278759594743864, 0.05834488189430864}, 
 {0.14914305789393903, 1.7278759594743864, 0.05874871074938404}, 
 {0.14550786135994054, 1.7278759594743864, 0.059095135031174806}, 
 {0.141872664825942, 1.7278759594743864, 0.05938213316890284}, 
 {0.1382374682919435, 1.7278759594743864, 0.05960762795222618}, 
 {0.13460227175794495, 1.7278759594743864, 0.05976955453515176}, 
 {0.13096707522394646, 1.7278759594743864, 0.05986575533908045}, 
 {0.12733187868994794, 1.7278759594743864, 0.059894082058674414}, 
 {0.12369668215594942, 1.7278759594743864, 0.059852370933161314}, 
 {0.12006148562195093, 1.7278759594743864, 0.05973837165133866}, 
 {0.11642628908795241, 1.7278759594743864, 0.05954985553961056}, 
 {0.11279109255395389, 1.7278759594743864, 0.05928454137590622}, 
 {0.10915589601995535, 1.7278759594743864, 0.05894012939163362}, 
 {0.10552069948595688, 1.7278759594743864, 0.05851429199841873}, 
 {0.10188550295195836, 1.7278759594743864, 0.058004673788107475}, 
 {0.09825030641795984, 1.7278759594743864, 0.057408882259502914}, 
 {0.09461510988396132, 1.7278759594743864, 0.056724552731189704}, 
 {0.0909799133499628, 1.7278759594743864, 0.05594924324458228}, 
 {0.08734471681596429, 1.7278759594743864, 0.055080542751962946}, 
 {0.08370952028196582, 1.7278759594743864, 0.05411599383931254}, 
 {0.08007432374796725, 1.7278759594743864, 0.0530531545480446}, 
 {0.07643912721396878, 1.7278759594743864, 0.051889582919573796}, 
 {0.07280393067997026, 1.7278759594743864, 0.05062280299335953}, 
 {0.06916873414597174, 1.7278759594743864, 0.049250388266250056}, 
 {0.06553353761197322, 1.7278759594743864, 0.047769896779659815}, 
 {0.061898341077974706, 1.7278759594743864, 0.04617890512152378}, 
 {0.058263144543976186, 1.7278759594743864, 0.044475020790645914}, 
 {0.05462794800997767, 1.7278759594743864, 0.04265587292343653}, 
 {0.0509927514759792, 1.7278759594743864, 0.04071912774934905}, 
 {0.04735755494198063, 1.7278759594743864, 0.03866249168196512}, 
 {0.043722358407982165, 1.7278759594743864, 0.0364837298655154}, 
 {0.040087161873983645, 1.7278759594743864, 0.03418065381053381}, 
 {0.036451965339985126, 1.7278759594743864, 0.03175118012450473}, 
 {0.03281676880598661, 1.7278759594743864, 0.029193250143608518}, 
 {0.029181572271988088, 1.7278759594743864, 0.026504928847497222}, 
 {0.02554637573798957, 1.7278759594743864, 0.02368436158408027}, 
 {0.02191117920399105, 1.7278759594743864, 0.020729795707132403}, 
 {0.01827598266999253, 1.7278759594743864, 0.01763959294064077}, 
 {0.014640786135994066, 1.7278759594743864, 0.01441226647184557}, 
 {0.011005589601995491, 1.7278759594743864, 0.011046412947332218}, 
 {0.0073703930679970275, 1.7278759594743864, 0.007540817569981373}, 
 {0.0037351965339985083, 1.7278759594743864, 0.0038943891861467073}, 
 {0.00009999999999998899, 1.7278759594743864, 0.00010620974304309527}, 
 {0, 1.7278759594743864, 0}, {0.2593939393939394, 1.8849555921538759, 
  7.132840444734612*^-6}, {0.2567748086929905, 1.8849555921538759, 
  0.00014893761095313707}, {0.25415567799204164, 1.8849555921538759, 
  0.00037765029698433317}, {0.25153654729109276, 1.8849555921538759, 
  0.0006645747659765888}, {0.24891741659014388, 1.8849555921538759, 
  0.0009972686558290533}, {0.24629828588919497, 1.8849555921538759, 
  0.0013680376046154574}, {0.2436791551882461, 1.8849555921538759, 
  0.0017714159920430017}, {0.24106002448729721, 1.8849555921538759, 
  0.0022031999951261927}, {0.23844089378634833, 1.8849555921538759, 
  0.0026600074767548776}, {0.23582176308539946, 1.8849555921538759, 
  0.003138991804860547}, {0.23320263238445058, 1.8849555921538759, 
  0.0036377182743312364}, {0.2305835016835017, 1.8849555921538759, 
  0.004154031856776763}, {0.2279643709825528, 1.8849555921538759, 
  0.00468603768820075}, {0.2253452402816039, 1.8849555921538759, 
  0.005231997003242839}, {0.22272610958065503, 1.8849555921538759, 
  0.005790333639287715}, {0.22010697887970615, 1.8849555921538759, 
  0.006359582003587327}, {0.21748784817875727, 1.8849555921538759, 
  0.006938384905224693}, {0.2148687174778084, 1.8849555921538759, 
  0.007525461034563197}, {0.2122495867768595, 1.8849555921538759, 
  0.008119613635394707}, {0.20963045607591063, 1.8849555921538759, 
  0.008719702320462597}, {0.20701132537496175, 1.8849555921538759, 
  0.009324630063242356}, {0.20439219467401287, 1.8849555921538759, 
  0.009933347534015535}, {0.201773063973064, 1.8849555921538759, 
  0.010544861772014746}, {0.19915393327211509, 1.8849555921538759, 
  0.011158197160765937}, {0.1965348025711662, 1.8849555921538759, 
  0.011772412772380392}, {0.19391567187021733, 1.8849555921538759, 
  0.012386590443354217}, {0.19129654116926842, 1.8849555921538759, 
  0.012999839110640732}, {0.18867741046831957, 1.8849555921538759, 
  0.013611301315761493}, {0.18605827976737066, 1.8849555921538759, 
  0.014220105507998904}, {0.18343914906642178, 1.8849555921538759, 
  0.014825423497368595}, {0.1808200183654729, 1.8849555921538759, 
  0.015426435766031865}, {0.17820088766452402, 1.8849555921538759, 
  0.0160223227961509}, {0.17558175696357514, 1.8849555921538759, 
  0.016612278078106613}, {0.17296262626262626, 1.8849555921538759, 
  0.017195516782646525}, {0.17034349556167738, 1.8849555921538759, 
  0.017771245408371605}, {0.1677243648607285, 1.8849555921538759, 
  0.018338685630139295}, {0.16510523415977962, 1.8849555921538759, 
  0.018897069962989566}, {0.16248610345883074, 1.8849555921538759, 
  0.019445609241596662}, {0.15986697275788186, 1.8849555921538759, 
  0.019983546821183973}, {0.15724784205693298, 1.8849555921538759, 
  0.020510116300810344}, {0.15462871135598408, 1.8849555921538759, 
  0.021024548027479106}, {0.1520095806550352, 1.8849555921538759, 
  0.021526071264175828}, {0.14939044995408632, 1.8849555921538759, 
  0.02201393587023337}, {0.1467713192531374, 1.8849555921538759, 
  0.022487359184436118}, {0.14415218855218856, 1.8849555921538759, 
  0.02294557588986068}, {0.14153305785123965, 1.8849555921538759, 
  0.023387825005657392}, {0.13891392715029077, 1.8849555921538759, 
  0.02381333037472011}, {0.1362947964493419, 1.8849555921538759, 
  0.024221307167796136}, {0.133675665748393, 1.8849555921538759, 
  0.024610983563852384}, {0.13105653504744413, 1.8849555921538759, 
  0.02498157906970966}, {0.12843740434649525, 1.8849555921538759, 
  0.025332289343786174}, {0.12581827364554637, 1.8849555921538759, 
  0.025662338228975345}, {0.12319914294459747, 1.8849555921538759, 
  0.025970923551731806}, {0.12058001224364862, 1.8849555921538759, 
  0.026257236634400494}, {0.11796088154269974, 1.8849555921538759, 
  0.026520464463252624}, {0.11534175084175083, 1.8849555921538759, 
  0.026759800528669553}, {0.11272262014080195, 1.8849555921538759, 
  0.026974405800483492}, {0.11010348943985307, 1.8849555921538759, 
  0.027163465096929462}, {0.10748435873890419, 1.8849555921538759, 
  0.027326135051766176}, {0.10486522803795531, 1.8849555921538759, 
  0.027461572298753012}, {0.10224609733700643, 1.8849555921538759, 
  0.0275689313036116}, {0.09962696663605755, 1.8849555921538759, 
  0.02764734701973559}, {0.09700783593510864, 1.8849555921538759, 
  0.027695947896407613}, {0.09438870523415976, 1.8849555921538759, 
  0.027713868887020654}, {0.09176957453321088, 1.8849555921538759, 
  0.027700227600674587}, {0.089150443832262, 1.8849555921538759, 
  0.02765412430217662}, {0.08653131313131313, 1.8849555921538759, 
  0.02757468527277296}, {0.08391218243036425, 1.8849555921538759, 
  0.02746098259279517}, {0.08129305172941537, 1.8849555921538759, 
  0.027312112190976956}, {0.07867392102846646, 1.8849555921538759, 
  0.02712716132390569}, {0.07605479032751761, 1.8849555921538759, 
  0.026905197735839437}, {0.07343565962656873, 1.8849555921538759, 
  0.02664528700299984}, {0.07081652892561982, 1.8849555921538759, 
  0.026346501205717354}, {0.06819739822467094, 1.8849555921538759, 
  0.026007879903775066}, {0.06557826752372206, 1.8849555921538759, 
  0.025628482169283595}, {0.06295913682277318, 1.8849555921538759, 
  0.025207343225952084}, {0.0603400061218243, 1.8849555921538759, 
  0.024743513473745926}, {0.05772087542087542, 1.8849555921538759, 
  0.02423601079208071}, {0.05510174471992654, 1.8849555921538759, 
  0.023683881244848548}, {0.052482614018977636, 1.8849555921538759, 
  0.023086138375391974}, {0.049863483318028756, 1.8849555921538759, 
  0.02244180873527335}, {0.04724435261707988, 1.8849555921538759, 
  0.021749921044092124}, {0.044625221916131, 1.8849555921538759, 
  0.021009501853410217}, {0.04200609121518212, 1.8849555921538759, 
  0.020219561454515533}, {0.03938696051423324, 1.8849555921538759, 
  0.01937912639897066}, {0.03676782981328436, 1.8849555921538759, 
  0.01848722215431975}, {0.03414869911233545, 1.8849555921538759, 
  0.017542875272124947}, {0.03152956841138657, 1.8849555921538759, 
  0.016545131816278147}, {0.02891043771043772, 1.8849555921538759, 
  0.015493014002268657}, {0.026291307009488812, 1.8849555921538759, 
  0.01438557006202501}, {0.023672176308539933, 1.8849555921538759, 
  0.013221865571768632}, {0.021053045607591053, 1.8849555921538759, 
  0.01200095201548268}, {0.018433914906642174, 1.8849555921538759, 
  0.010721916649754748}, {0.015814784205693266, 1.8849555921538759, 
  0.009383834806970803}, {0.013195653504744415, 1.8849555921538759, 
  0.007985824096231164}, {0.010576522803795535, 1.8849555921538759, 
  0.006526989118415649}, {0.007957392102846628, 1.8849555921538759, 
  0.005006484339247219}, {0.005338261401897748, 1.8849555921538759, 
  0.003423457720337808}, {0.0027191307009488686, 1.8849555921538759, 
  0.0017770832397396852}, {0.00009999999999998899, 1.8849555921538759, 
  0.00006658474034670903}, {0, 1.8849555921538759, 0}, 
 {0.15752559094373114, 2.0420352248333655, 0.}, 
 {0.15431282378161418, 2.0420352248333655, 0.00011155114106342623}, 
 {0.15110005661949721, 2.0420352248333655, 0.00031046566884507243}, 
 {0.14788728945738025, 2.0420352248333655, 0.0005609812544111747}, 
 {0.14467452229526329, 2.0420352248333655, 0.0008491107299142264}, 
 {0.14146175513314632, 2.0420352248333655, 0.0011661032285741335}, 
 {0.13824898797102936, 2.0420352248333655, 0.0015055957481773241}, 
 {0.13503622080891242, 2.0420352248333655, 0.001862554453841092}, 
 {0.13182345364679546, 2.0420352248333655, 0.002232790922929606}, 
 {0.1286106864846785, 2.0420352248333655, 0.0026126731284312754}, 
 {0.1253979193225615, 2.0420352248333655, 0.0029989832489691892}, 
 {0.12218515216044457, 2.0420352248333655, 0.003388800207501763}, 
 {0.1189723849983276, 2.0420352248333655, 0.003779428576323518}, 
 {0.11575961783621064, 2.0420352248333655, 0.0041683522107658355}, 
 {0.11254685067409367, 2.0420352248333655, 0.004553204883869455}, 
 {0.10933408351197671, 2.0420352248333655, 0.0049317069191072704}, 
 {0.10612131634985975, 2.0420352248333655, 0.005301697646793446}, 
 {0.10290854918774278, 2.0420352248333655, 0.005661062763545388}, 
 {0.09969578202562582, 2.0420352248333655, 0.006007768334236108}, 
 {0.09648301486350885, 2.0420352248333655, 0.006339814425696311}, 
 {0.09327024770139189, 2.0420352248333655, 0.006655230470079321}, 
 {0.09005748053927494, 2.0420352248333655, 0.0069521030846448895}, 
 {0.08684471337715798, 2.0420352248333655, 0.007228511158936968}, 
 {0.08363194621504101, 2.0420352248333655, 0.007482569129996008}, 
 {0.08041917905292405, 2.0420352248333655, 0.007712397617037237}, 
 {0.07720641189080708, 2.0420352248333655, 0.007916126512536703}, 
 {0.07399364472869012, 2.0420352248333655, 0.008091896527773201}, 
 {0.07078087756657317, 2.0420352248333655, 0.008237831373049342}, 
 {0.0675681104044562, 2.0420352248333655, 0.008352068668556978}, 
 {0.06435534324233924, 2.0420352248333655, 0.00843274294340235}, 
 {0.06114257608022228, 2.0420352248333655, 0.008477970180170047}, 
 {0.0579298089181053, 2.0420352248333655, 0.008485874089161793}, 
 {0.05471704175598836, 2.0420352248333655, 0.008454561379702685}, 
 {0.051504274593871385, 2.0420352248333655, 0.008382120214595279}, 
 {0.04829150743175442, 2.0420352248333655, 0.008266643393273654}, 
 {0.04507874026963746, 2.0420352248333655, 0.00810620207756374}, 
 {0.04186597310752049, 2.0420352248333655, 0.007898859701575223}, 
 {0.03865320594540354, 2.0420352248333655, 0.007642656516265056}, 
 {0.03544043878328658, 2.0420352248333655, 0.007335635863678025}, 
 {0.0322276716211696, 2.0420352248333655, 0.006975817902707515}, 
 {0.029014904459052637, 2.0420352248333655, 0.006561218155617166}, 
 {0.025802137296935673, 2.0420352248333655, 0.006089833598149408}, 
 {0.022589370134818737, 2.0420352248333655, 0.005559662751589478}, 
 {0.019376602972701773, 2.0420352248333655, 0.004968676317442355}, 
 {0.01616383581058481, 2.0420352248333655, 0.004314861998189645}, 
 {0.012951068648467845, 2.0420352248333655, 0.0035961858587061357}, 
 {0.009738301486350881, 2.0420352248333655, 0.0028106186004954736}, 
 {0.006525534324233917, 2.0420352248333655, 0.001956127833975252}, 
 {0.003312767162116953, 2.0420352248333655, 0.0010306842606508937}, 
 {0.00009999999999998899, 2.0420352248333655, 0.00003226167311209949}, 
 {0, 2.0420352248333655, 0}, {0, 2.2813183068406513, 0}}

